Solar Center--Limb Variation of the Strengths of Spectral Lines: Classification and Interpretation of Observed Trends

The equivalent widths (W) of 565 spectral lines in the wavelength range of 4690--6870A were evaluated at 31 consecutive points from the solar disk center (mu=cos(theta)=1) to near the limb (mu=0.25) by applying the synthetic spectrum-fitting technique, in order to clarify the nature of their center--limb variations, especially the observed slope differing from line to line and its interpretation in terms of line properties. We found that the distribution of the gradient beta (= -dlog W/dlog mu) well correlates with that of dlog W/dlog T index, which means that the center-to-limb variation of W is determined mainly by the T-sensitivity of individual lines because the line-forming region shifts towards upper layers of lower T as we go toward the limb. Further, the key to understanding the behavior of dlog W/dlog T (depending on the temperature sensitivity of number population) is whether the considered species is in minor population stage or major population stage, by which the distribution of beta is explained in terms of differences in excitation potential and line strengths. All the center--limb data of equivalent widths (as well as line-of-sight turbulent velocity dispersions, elemental abundances, and mean line-formation depths derived as by-products) along with the solar spectra used for our analysis are made available as on-line materials.

==> anc/ReadMe.txt <==
================================================================================
Keywords: 
Center-Limb Observations; 
Spectral Line, Intensity and Diagnostics;
Spectrum, Visible; 
Velocity Fields, Photosphere

Abstract:

The files in this directory constitute the online material (electronic data)
for the paper "Solar Center--Limb Variation of the Strengths Spectral Lines:
Classification and Interpretation of Observed Trends (Y. Takeda and S. UeNo)"
Given are the basic data of spectral lines and the derived values of
strength-related quantities (e.g., equivalent widths) measured for each line 
at various points over the solar disk, and the original set of the solar 
center-to-limb spectra used for our analysis.

File Summary:
--------------------------------------------------------------------------------
 FileName       Lrecl Records  SIZE(KB) Brief Explanations
--------------------------------------------------------------------------------
ReadMe.txt                       10 KB  Description of all the data (this file)

tableE.dat        175   565      98 KB  Data of spectral lines and the results of line-strengths 
                                        measurements (further extention of Table 3 in the main paper) 

all_spectra         5584288  109222 KB  all "w????rad??.txt" files combined
spec_extract.for        108       4 KB  Fortran program to extract each "w????rad??.txt" from "all_spectra" 
(w????rad??.txt)   18  1600             Solar spectrum at each point and wavelength region (3488 files)


all_clvdata           19210    1034 KB  all "????_???????.dat" files combined
clv_extract.for          65       3 KB  Fortran program to extract each "????_???????.dat" from "all_clvdata" 
(????_???????.dat) 53    33             Center-limb variations of strength-related quantities (565 files)
--------------------------------------------------------------------------------

Contents Description: "tableE.dat"
--------------------------------------------------------------------------
This file is the extention of Table 3 in the main paper, in which the basic 
data of spectral lines and the results of analysis (e.g., strengths-related 
parameters) are given. Further information presented here is, such as additional
line parameters (damping parameters, term information, Lande's g factor), 
adopted wavelength range of spectrum fitting, and the header of the spectrum 
file used for the analysis. 
--------------------------------------------------------------------------

Contents Description: "w????rad??.txt"
--------------------------------------------------------------------------
Each of the 3488 (=32x109) files present the original spectra used for our analysis.
Each file gives the spectrum (wavelength and residual intensity) at 1600 points 
covering the wavelength span of 22--25A (with a step of 0.015A).
In each file name, "w????" and "rad??" means the central wavelength of
the spectrum range (cf. Table 2 of the main paper) and the observed point
(00, 01, ..., 30, 31; cf. Table 1 of the main paper), respectively. 
For example, "w5200rad00.txt" is the 5200A-centered spectrum at point 00 
(disk center), and "w6780rad31.txt" is the 6780A-centered spectrum at point 31
(nearest to the limb). 
--------------------------------------------------------------------------

Contents Description: "????_???????.dat"
--------------------------------------------------------------------------
These files (corresponding to each of the 565 spectral lines) give the center--limb 
variation (i.e., values at each of the points on the disk) of the observed quantities 
(equivalent widths, abundances, mean formation-depths, line-of-sight turbulent 
velocity dispersions) derived from our spectrum-fitting analysis.
The 12-character string "????_????????" is the spectral line code
constructed from the species code and the wavelength (as in tableE.dat)
  The first line is the header including the basic line data as well as
the coefficients of linear-regression relation (as in tableE.dat):
[s-code, lambda, chilow, loggf, alpha, beta (1x,F6.2,F9.3,F7.3,F8.3,F9.3,F7.3)].
In the following 32 lines are given the data at each of the 32 points 
(00, 01, 02, ..., 30, 31).  In the indeterminable case where satisfactory 
convergence was not accomplished, dummy values (e.g., -9.99 or -9.999) are given. 
--------------------------------------------------------------------------


Byte-by-byte Description: "tableE.dat"
--------------------------------------------------------------------------------
   Bytes Format Units   Item       Brief Explanations
--------------------------------------------------------------------------------
   1- 12  A12   ---    line-code spectral line code^[1] 
  13- 18  F6.2  eV     chiion    ionization potential from the ground level^[2]
  20- 20  A1    ---    class     whether the species is minor or major population atage^[3]
  22- 26  F5.2  ---    s-code    constructed from atomic number and ionization degree^[4] 
  28- 35  F8.3   A     lambda    line wavelength^[5] 
  36- 41  F6.3  eV     chilow    lower excitation potential^[5]
  43- 49  F7.3  dex    loggf     g is stat. weight of lower level and f is osc. strength^[5]
  51- 56  F6.3  dex    logeps_00 best-fit abundance^[6] solution at point 00 (disk center)
  57- 63  F7.2  mA     W00       equivalent width at point 00 (disk center)
  64- 70  F7.2  mA     W31       equivalent width at point 31 (nearest to the limb)
  71- 77  F7.2  ---    K00       dlogW/dlogT (T-sensitivity parameter) for disk center
  79- 85  F7.2  dex    alpha     constant of linear-regression relation (cf. Equation (7)) 
  86- 92  F7.2  dex    beta      gradient of linear-regression relation (cf. Equation (7)) 
  93- 98  F6.2  dex    gammar    radiation damping parameter^[7] 
  99-104  F6.2  dex    gammas    Stark effect damping parameter^[7]
 105-110  F6.2  dex    gammaw    van der Waals effect damping parameter^[7]
 112-127  A16   ---    t-info(l) term information of lower level^[8]
 129-144  A16   ---    t-info(u) term information of upper level^[8]
 145-152  F8.3  ---    g^L_eff   effective Lande's g-factor^[9]
 153-160  F8.2   A     lambda1   shorter wavelength limit of profile-fitting range 
 161-168  F8.2   A     lambda2   longer wavelength limit of profile-fitting range
 171-175   A5   ---    w-header  spectrum header used for this line (cf. Table 2 in the main paper)
--------------------------------------------------------------------------------
Notes:
^[1] Constructed from the species code and wavelength. For example:
     O I  line (species code:  8.00) at 5577.339A --> 0800_5577339 is the linecode.
     Fe I line (species code: 26.00) at 5123.719A --> 2600_5123719 is the linecode.
     Y II line (species code: 39.01) at 6795.414A --> 3901_6795414 is the linecode.
^[2] Taken from the data of Kurucz's (1993) WIDTH9 program.
^[3] Three cases are possible: m...minor population stage, M...major population stage, x...indefinite.
^[4] For example: C I --> 6.00, Fe II --> 26.01, Ni I --> 28.00
^[5] Taken from Kurucz and Bell (1995).
^[6] Abundances are expressed in the usual definition of logeps = log(N/N_H)+ 12. 
^[7] gammar: logarithm of radiation damping width (1/s) [log(gamma_rad)]. 
     gammas: logarithm of Stark damping width (1/s) per electron density (1/cm^3) 
     at 10000 K [log(gamma_e/N_e)].
     gammaw: logarithm of van der Waals damping width (1/s) per hydrogen density 
     (1/cm^3) at 10000 K [log(gamma_w/N_H)].
     These data were taken from the compilation of Kurucz and Bell (1995).
     In case that no data are available therein (indicated as the dummy values of 0.00 
     in this table), we used the default values computed by Kurucz's (1993) WIDTH9 program.
^[8] This atomic level information was taken from Kurucz and Bell (1995),
     which includes J (quantum number of total angular momentum) as well as
     the spectral term of LS coupling (2S+1 and S, P, D, ... , from which the spin 
     quantum number S and orbital angular momentum quantum number L can be derived). 
^[9] This efective Lande factor was derived from the L, S, and J values of both 
     the upper and lower level in the conventional manner (see, e.g., Gray 1988).
     In the indeterminable case where the necessary information is lacking, 
     a dummy value of -9.999 is given.



Byte-by-byte Description: "w????rad??.txt"
--------------------------------------------------------------------------------
   Bytes Format Units    Item     Brief Explanations
--------------------------------------------------------------------------------
   1-  9  F9.3    A      lambda    wavelength
  10- 18  F9.5   ---     resid     residual intensity (normalized relative to local continuum)
--------------------------------------------------------------------------------


Byte-by-byte Description: "????_???????.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Item      Brief Explanations
--------------------------------------------------------------------------------
   1-  2  A2     ---      i         No. of observed point on the solar disk (00, 01, ...31) 
   3- 10  F8.4   ---  sin(theta_i)  sinus of theta^(*) at point i
  11- 18  F8.4   ---  cos(theta_i)  cosinus of theta^(*) at point i
  19- 25  F7.3   dex     log(eps_i) abundance solution at point i
  26- 32  F7.3   dex     log(W_i)   logarithm of equivalent width at point i
  33- 39  F7.2   mA       W_i       equivalent width at point i
  40- 46  F7.3   dex   <logtau_i>   mean line-formation depth at point i
  47- 53  F7.3   km/s     Vlos_i    line-of-sight velocity dispersion at point i
--------------------------------------------------------------------------------
^(*)theta is the angle between the line of sight and the normal to the surface.


==> anc/clv_extract.for <==
      program clv_extract
c
c     This is a fortran program to extract each of the spectrum files 
c     from the file "all_clvdata" containing all the spectra combined
c     (which should be placed in the same directory).
c     Since each data file has a 16-character name "%%%%_#######.dat",
c     you are required to type the 12-character code "%%%%_#######", 
c     where %%%% is the species code (4-digit integer), and 
c     ######## is the wavelength (A)*1000  (7-digit integer).
c     Note that the wild card "?" can be used if you want to generate
c     all the relevant files for any given species.
c
c     Examples of the file code format to be typed upon prompt:
c
c     (1) By typing "2600_6783264", you get only one data file 
c         "2600_6783264.dat" coresponding to Fe I 6783.264.
c     (2) By typing "2601_???????",, you get clv data files 
c         corresponding to Fe II lines. 
c     (4) By typing "????_???????", you get all 565 files extracted.
c         This all-file extraction can also be done by simply typing "ALL".
c
      character fcode*12,fname(565)*16
      character line(33,565)*33,labcode*4,labwav*7
      dimension nline(565)

      open (unit=1,file='all_clvdata')
      do 100 n=1,565
      read(1,'(22x,a16,5x,i2)') fname(n),nline(n)
      do 110 m=1,nline(n)
      read(1,'(a)') line(m,n)
  110 continue
  100 continue
      close (1)

      write(*,*) '12-character code? (Type ALL to extract all files)'
      read(*,'(a)') fcode

      ifall=0
      if(index(fcode,'ALL').gt.0.or.index(fcode,'all').gt.0) ifall=1
      if(fcode.eq.'????_???????') ifall=1
      if(ifall.eq.0.and.fcode(5:5).ne.'_') then
      write(*,*) 'File code should follow the format %%%%_####### !'
      write(*,*) 'Alternatively, just type ALL to extract all files.'
      write(*,*) 'Please retry.'
      stop
      end if

      labcode=fcode(1:4)
      labwav=fcode(6:12) 

      do 200 n=1,565
      if(ifall.eq.1) go to 210
      if(labcode.eq.fname(n)(1:4).and.labwav.eq.fname(n)(6:12)) 
     & go to 210
      if(labcode.eq.fname(n)(1:4).and.labwav.eq.'???????') go to 210
      go to 200
  210 continue
      open (unit=10,file=fname(n))
      do m=1,nline(n)
      write(10,'(a)') line(m,n)
      end do
  200 continue
  209 close (1)
      stop
      end


==> anc/spec_extract.for <==
      program spec_extract
c
c     This is a fortran program to extract each of the spectrum files 
c     from the file "all_spectra" containing all the spectra combined
c     (which should be placed in the same directory).
c     Since each spectrum file has a 14-character name w%%%%rad##.txt,
c     you are required to type the 10-character code "w%%%%rad##", where
c     %%%% is 4-digit integer (any of 4700, 4720, 4740, ... 6840, 6860),
c     and ## is 2-digit integer (any of 00, 01, 02, ... 29, 30, 31).
c     Note that the wild card "?" can be used to extract all relevant files. 
c
c     Examples of the file code format to be typed upon prompt:
c
c     (1) By typing "w5320rad15", you get only one spectrum file
c         coresponding to the w5320 region and the rad15 position.
c     (2) By typing "w5900rad??", you get 31 files corresponding to 
c         different positions (00, 01, 02, ... 31) for the w5900 region. 
c     (3) By typing "w????rad00", you get 109 files of rad00 
c         (disk-center) spectra for all 109 wavelelength regions. 
c     (4) By typing "w????rad??", you get all 3488 (=109x32) files.
c         This all-file extraction can also be done by simply typing "ALL".
c
      character fcode*10,labw*4,labr*2
      character labwav(109)*4,labrad(0:31)*2,fname*14
      character line(2000)*18

      do n=1,109
      write(labwav(n),'(i4)') 4700+(n-1)*20
      end do
      do i=0,31
      write(labrad(i),'(i2.2)') i
      end do
      
      write(*,*) '10-character code? (Type ALL to extract all files)'
      read(*,'(a)') fcode

      if(index(fcode,'ALL').gt.0.or.index(fcode,'all').gt.0) then
      nbeg=1
      nend=109
      ibeg=0
      iend=31
      go to 100
      end if

      if(fcode(1:1).ne.'w'.or.fcode(6:8).ne.'rad') then
      write(*,*) 'File code should follow the format w%%%%rad## !'
      write(*,*) 'Alternatively, just type ALL to extract all files.'
      write(*,*) 'Please retry.'
      stop
      end if

      labw=fcode(2:5) 
      if(labw.eq.'????') then
       nbeg=1
       nend=109
       go to 82
      else
       read(labw,*,err=81,end=81) iwav
       if(iwav.lt.4700.or.iwav.gt.6860.or.mod(iwav,20).ne.0) go to 81
       nbeg=(iwav-4700)/20+1
       nend=nbeg
       go to 82
      end if
   81  write(*,*) 'Incorrect wavelength region code, which should be'
       write(*,*) ' any of (4700, 4720, 4740, ...,6840, and 6860).'
       stop
   82  continue

      labr=fcode(9:10)
      if(labr.eq.'??') then
       ibeg=0
       iend=31
       go to 92
      else
       read(labr,*,err=91,end=91) ir
       if(ir.lt.0.or.ir.gt.31) go to 91
       ibeg=ir
       iend=ibeg
       go to 92
      end if
   91  write(*,*) 'Incorrect position code, which should be'
       write(*,*) ' any of (00, 01, 02, ..., 30, and 31).'
       stop
   92 continue

  100 continue
      nfiles=(nend-nbeg+1)*(iend-ibeg+1)
      ncount=0
      open (unit=1,file='all_spectra')
      do 200 n=1,109
      do 200 i=0,31
      read(1,'(22x,a14,5x,i4)') fname,nline
      do m=1,nline
      read(1,'(a)') line(m)
      end do
      if(i.lt.ibeg.or.i.gt.iend) go to 200
      if(n.lt.nbeg.or.n.gt.nend) go to 200
      open (unit=10,file=fname)
      do m=1,nline
      write(10,'(a)') line(m)
      end do
      close (10)
      ncount=ncpount+1
      if(ncount.eq.nfiles) go to 209
  200 continue
  209 close (1)
      stop
      end


==> anc/tableE.dat <==
0600_5052167 11.26 M  6.00 5052.167 7.685  -1.648  8.730  35.84  19.34   4.36   1.269 -0.302  0.00 -4.51  0.00   1.0 p3s  1P      2.0 p4p  1D      1.000 5051.99 5052.31  w5060
0600_5380337 11.26 M  6.00 5380.337 7.685  -1.842  8.709  25.66  12.12   4.11   1.067 -0.346  0.00 -4.66  0.00   1.0 p3s  1P      1.0 p4p  1P      1.000 5380.12 5380.54  w5380
0600_6587610 11.26 M  6.00 6587.610 8.537  -1.596  8.967  17.89   7.56   5.99   0.884 -0.391  0.00 -4.00  0.00   1.0 p3p  1P      1.0 p4d  1P      1.000 6587.34 6587.82  w6580
0600_6655517 11.26 M  6.00 6655.517 8.537  -1.370  8.064   4.66   2.61   6.84   0.398 -0.274  0.00  0.00  0.00   1.0 p3p  1P      1.0 p5s  1P      1.000 6655.29 6655.76  w6660
0800_5577339 13.62 M  8.00 5577.339 1.967  -8.204  9.303   4.89   7.07   0.00   0.897  0.252  0.15  0.00  0.00   2.0 2p4 1D       0.0 2p4 1S      -9.999 5577.19 5577.48  w5580
0800_6363776 13.62 M  8.00 6363.776 0.020 -10.300  9.129   2.07   3.00  -2.75   0.517  0.196 -2.17  0.00  0.00   1.0 2p4 3P       2.0 2p4 1D       0.750 6363.61 6363.95  w6360
1100_6154226  5.14 m 11.00 6154.226 2.102  -1.560  6.242  32.19  42.00  -5.27   1.659  0.121  7.85 -4.39  0.00   0.5 3p  2P       0.5 5s  2S       1.333 6153.96 6154.38  w6160
1100_6160747  5.14 m 11.00 6160.747 2.104  -1.260  6.272  53.44  64.96  -4.26   1.837  0.082  7.85 -4.39  0.00   1.5 3p  2P       0.5 5s  2S       1.167 6160.52 6160.99  w6160
1300_6698673  5.99 m 13.00 6698.673 3.143  -1.647  6.194  18.46  23.50  -5.45   1.406  0.147  8.48 -4.35  0.00   0.5 4s  2S       0.5 5p  2P       1.333 6698.40 6698.92  w6700
1400_5398845  8.15 m 14.00 5398.845 5.613  -3.040  7.950  -9.99   4.95  -2.84   0.734  0.232  0.00  0.00  0.00   1.0 s3p3 3D      1.0 p7f'[3]     -9.999 5398.72 5398.95  w5400
1400_5488983  8.15 m 14.00 5488.983 5.613  -0.530  6.143  14.31  18.49  -2.23   1.357  0.198  0.00  0.00  0.00   1.0 s3p3 3D      2.0 p7f [5]     -9.999 5488.72 5489.15  w5480
1400_5517533  8.15 m 14.00 5517.533 5.082  -2.384  7.446  11.89  14.55  -2.68   1.204  0.122  8.38  0.00  0.00   1.0 p4s  1P      2.0 p4f'[5]     -9.999 5517.35 5517.71  w5520
1400_5684484  8.15 m 14.00 5684.484 4.954  -1.650  7.599  62.86  62.12  -1.71   1.820  0.018  8.25 -4.52  0.00   2.0 p4s  3P      1.0 p5p  3S      1.250 5684.32 5684.71  w5680
1400_5753623  8.15 m 14.00 5753.623 5.616  -0.830  7.109  47.77  54.59  -1.58   1.781  0.093  0.00  0.00  0.00   2.0 s3p3 3D      3.0 p6f [5]     -9.999 5753.47 5753.85  w5760
1400_5873764  8.15 m 14.00 5873.764 4.930  -2.610  7.105   4.88   5.75  -2.98   0.850  0.164  0.00  0.00  0.00   1.0 p4s  3P      1.0 p5p  1P      1.250 5873.65 5873.87  w5880
1400_5948541  8.15 m 14.00 5948.541 5.082  -1.230  7.521  82.29  78.47  -1.30   1.896 -0.021  8.33 -4.27  0.00   1.0 p4s  1P      2.0 p5p  1D      1.000 5948.35 5948.68  w5940
1400_6067624  8.15 m 14.00 6067.624 5.082  -2.980  7.357   2.81   3.78  -4.13   0.616  0.141  0.00  0.00  0.00   1.0 p4s  1P      2.0 p5p  3P      1.750 6067.42 6067.82  w6060
1400_6112928  8.15 m 14.00 6112.928 5.616  -1.750  7.078   7.98  10.31  -2.19   1.072  0.128  0.00  0.00  0.00   2.0 s3p3 3D      2.0 p5f'[3]     -9.999 6112.73 6113.04  w6120
1400_6125021  8.15 m 14.00 6125.021 5.613  -0.930  6.916  29.70  31.38  -1.86   1.558  0.059  0.00  0.00  0.00   1.0 s3p3 3D      2.0 p5f'[5]     -9.999 6124.82 6125.31  w6120
1400_6142483  8.15 m 14.00 6142.483 5.619  -0.920  6.987  33.88  33.40  -1.72   1.572  0.010  0.00  0.00  0.00   3.0 s3p3 3D      3.0 p5f'[5]     -9.999 6142.29 6142.78  w6140
1400_6145016  8.15 m 14.00 6145.016 5.616  -0.820  6.968  38.72  36.57  -1.65   1.601 -0.016  0.00  0.00  0.00   2.0 s3p3 3D      3.0 p5f'[7]     -9.999 6144.78 6145.28  w6140
1400_6155693  8.15 m 14.00 6155.693 5.619  -1.690  6.848   5.50   7.15  -2.65   0.929  0.156  0.00  0.00  0.00   3.0 s3p3 3D      3.0 p5f'[7]     -9.999 6155.56 6155.86  w6160
1400_6243815  8.15 m 14.00 6243.815 5.616  -0.770  7.046  47.08  42.35  -1.54   1.672 -0.015  0.00  0.00  0.00   2.0 s3p3 3D      3.0 p5f [7]     -9.999 6243.60 6244.03  w6240
1400_6244466  8.15 m 14.00 6244.466 5.616  -0.690  6.937  45.13  42.21  -1.54   1.672  0.004  0.00  0.00  0.00   2.0 s3p3 3D      3.0 p5f [5]     -9.999 6244.27 6244.67  w6240
1400_6308825  8.15 m 14.00 6308.825 5.862  -2.950  8.412   6.80   7.26  -2.14   0.931  0.086  0.00  0.00  0.00   1.0 p4p  1P      1.0 p8s  1P      1.000 6308.59 6309.00  w6300
1400_6310280  8.15 m 14.00 6310.280 5.964  -1.820  7.771  16.12  17.35  -1.62   1.307  0.092  0.00  0.00  0.00   2.0 p4p  3D      3.0 p8d  3F      1.000 6310.06 6310.44  w6300
1400_6616124  8.15 m 14.00 6616.124 5.954  -2.850  7.729   1.56   1.68  -1.86   0.265  0.078  0.00  0.00  0.00   1.0 p4p  3D      1.0 p8s  1P      0.750 6615.94 6616.32  w6620
1400_6721848  8.15 m 14.00 6721.848 5.862  -1.490  7.887  47.43  42.10  -1.35   1.647 -0.036  0.00 -3.18  0.00   1.0 p4p  1P      2.0 p6d  1D      1.000 6721.52 6722.13  w6720
1400_6741628  8.15 m 14.00 6741.628 5.984  -1.750  7.644  14.07  13.50  -1.45   1.181  0.032  7.43  0.00  0.00   3.0 p4p  3D      2.0 p8s  3P      1.167 6741.38 6741.80  w6740
1400_6795788  8.15 m 14.00 6795.788 5.964  -1.980  7.720  10.57  14.31  -1.65   1.291  0.268  0.00  0.00  0.00   2.0 p4p  3D      1.0 p8s  3P      1.000 6795.60 6795.95  w6800
1400_6800596  8.15 m 14.00 6800.596 5.964  -1.640  7.401  11.06  11.40  -1.58   1.102  0.048  0.00  0.00  0.00   2.0 p4p  3D      3.0 p6d  1F      0.833 6800.43 6800.87  w6800
1400_6848580  8.15 m 14.00 6848.580 5.862  -2.080  7.925  15.79  15.33  -1.65   1.242  0.035  0.00  0.00  0.00   1.0 p4p  1P      1.0 p7s  1P      1.000 6848.29 6848.77  w6840
2000_5260387  6.11 m 20.00 5260.387 2.521  -1.900  6.546  32.47  38.32  -5.59   1.626  0.122  7.79 -5.76 -7.72   1.0 3d4s 3D      2.0 3d4p 3P      2.000 5260.27 5260.52  w5260
2000_5349465  6.11 m 20.00 5349.465 2.709  -1.178  7.133  90.47 103.32  -2.27   2.025  0.071  6.43 -5.89 -7.80   2.0 3d4s 1D      3.0 3d4p 1F      1.000 5349.21 5349.62  w5340
2000_5512980  6.11 m 20.00 5512.980 2.932  -0.290  6.133  89.07  94.22  -2.69   1.974  0.024  8.52 -4.05 -7.36   0.0 4p2 1S       1.0 4s4p 1P      1.000 5512.73 5513.21  w5520
2000_5581965  6.11 m 20.00 5581.965 2.523  -0.710  6.353  85.84  96.83  -2.52   1.985  0.057  7.75 -6.07 -7.79   2.0 3d4s 3D      3.0 3d4p 3D      1.500 5581.73 5582.21  w5580
2000_5590114  6.11 m 20.00 5590.114 2.521  -0.710  6.322  84.40 100.41  -2.57   1.999  0.078  7.75 -6.07 -7.79   1.0 3d4s 3D      2.0 3d4p 3D      1.500 5589.94 5590.32  w5600
2000_5867562  6.11 m 20.00 5867.562 2.932  -0.801  5.553  22.11  28.57  -5.99   1.505  0.130  8.42 -4.71 -7.46   0.0 4s6s 1S      1.0 4s4p 1P      1.000 5867.35 5867.72  w5860
2000_6161297  6.11 m 20.00 6161.297 2.523  -1.020  6.051  58.79  71.01  -4.08   1.869  0.079  7.49 -4.69 -7.50   2.0 3d4s 3D      2.0 4s5p 3P      1.333 6161.16 6161.50  w6160
2000_6166439  6.11 m 20.00 6166.439 2.521  -0.900  6.097  69.12  82.34  -3.55   1.929  0.067  7.48 -4.69 -7.50   1.0 3d4s 3D      0.0 4s5p 3P      0.500 6166.17 6166.73  w6160
2000_6169042  6.11 m 20.00 6169.042 2.523  -0.550  6.078  89.76 113.40  -2.99   2.047  0.080  7.48 -4.69 -7.50   2.0 3d4s 3D      1.0 4s5p 3P      1.000 6168.72 6169.28  w6160
2000_6169563  6.11 m 20.00 6169.563 2.526  -0.270  6.163 115.28  -9.99  -2.85   2.153  0.085  7.49 -4.69 -7.50   3.0 3d4s 3D      2.0 4s5p 3P      1.167 6169.32 6169.85  w6160
2000_6455598  6.11 m 20.00 6455.598 2.523  -1.350  6.285  52.39  60.74  -4.30   1.803  0.086  7.63 -6.07 -7.79   2.0 3d4s 3D      2.0 3d4p 1D      1.083 6455.39 6455.80  w6460
2000_6499650  6.11 m 20.00 6499.650 2.523  -0.590  5.994  79.33  93.09  -2.95   1.969  0.074  7.76 -5.35 -7.79   2.0 3d4s 3D      2.0 3d4p 3F      0.917 6499.40 6499.82  w6500
2100_5356091  6.54 m 21.00 5356.091 1.865   0.120  3.079   1.81   2.93 -10.94   0.511  0.197  8.10 -6.02 -7.84   3.5 (3F)4s 2F    2.5 (3F)4p 2D    1.071 5355.94 5356.19  w5360
2100_5392078  6.54 m 21.00 5392.078 1.987  -0.007  3.783   5.08  10.89 -10.00   1.260  0.455  7.81 -5.32 -7.57   3.5 s(3D)5s 4D   4.5 s(3D)4p 4F   1.167 5391.88 5392.15  w5400
2100_5484626  6.54 m 21.00 5484.626 1.851   0.080  3.213   2.35   3.14  -9.63   0.580  0.210  8.16 -5.94 -7.83   2.5 (3F)4s 2F    2.5 (3F)4p 2F    0.857 5484.45 5484.72  w5480
2101_5239813 12.80 M 21.01 5239.813 1.455  -0.770  3.014  41.04  49.53  -0.42   1.718  0.110  8.12 -6.37 -7.87   0.0 4s2 1S       1.0 3d4p 1P      1.000 5239.63 5239.91  w5240
2101_5318349 12.80 M 21.01 5318.349 1.357  -2.040  3.247   7.89  11.37  -1.10   1.103  0.216  8.16 -6.58 -7.94   2.0 3d2 1D       1.0 3d4p 3P      0.750 5318.20 5318.52  w5320
2101_5526790 12.80 M 21.01 5526.790 1.768   0.130  2.986  72.06  81.83  -0.12   1.927  0.070  8.33 -6.64 -7.87   4.0 3d2 1G       3.0 3d4p 1F      1.000 5526.58 5527.02  w5520
2101_5552224 12.80 M 21.01 5552.224 1.455  -2.270  3.209   3.73   5.53  -0.77   0.811  0.243  8.16 -6.48 -7.87   0.0 4s2 1S       1.0 3d4p 3P      1.500 5552.11 5552.35  w5560
2101_5667149 12.80 M 21.01 5667.149 1.500  -1.240  3.198  26.65  32.93  -0.54   1.585  0.145  8.16 -6.60 -7.93   1.0 3d2 3P       1.0 3d4p 3P      1.500 5666.98 5667.32  w5660
2101_5669042 12.80 M 21.01 5669.042 1.500  -1.120  3.149  29.84  36.22  -0.49   1.611  0.129  8.16 -6.60 -7.93   1.0 3d2 3P       0.0 3d4p 3P      1.500 5668.88 5669.24  w5660
2101_5684202 12.80 M 21.01 5684.202 1.507  -1.050  3.166  33.71  42.73  -0.34   1.671  0.136  8.16 -6.60 -7.93   2.0 3d2 3P       1.0 3d4p 3P      1.500 5684.02 5684.32  w5680
2101_6245637 12.80 M 21.01 6245.637 1.507  -0.980  3.041  32.87  38.41  -0.44   1.636  0.112  8.37 -6.72 -7.89   2.0 3d2 3P       3.0 3d4p 3D      1.167 6245.42 6245.82  w6240
2101_6320851 12.80 M 21.01 6320.851 1.500  -1.770  2.964   6.51  10.02  -0.89   1.063  0.238  8.36 -6.73 -7.89   1.0 3d2 3P       1.0 3d4p 3D      1.000 6320.67 6321.01  w6320
2200_4742792  6.82 m 22.00 4742.792 2.236   0.210  4.802  26.33  33.80  -7.42   1.580  0.159  8.02 -6.19 -7.83   4.0 (2H)4s a3H   4.0 (2H)4p x3H   0.800 4742.69 4742.88  w4740
2200_4758120  6.82 m 22.00 4758.120 2.249   0.425  4.899  40.45  45.85  -5.77   1.704  0.101  8.02 -6.20 -7.83   5.0 (2H)4s a3H   5.0 (2H)4p x3H   1.033 4757.99 4758.29  w4760
2200_4759272  6.82 m 22.00 4759.272 2.256   0.514  4.904  44.79  51.01  -5.22   1.746  0.099  8.02 -6.21 -7.83   6.0 (2H)4s a3H   6.0 (2H)4p x3H   1.167 4759.15 4759.43  w4760
2200_4856012  6.82 m 22.00 4856.012 2.256   0.440  4.895  38.36  50.51  -6.69   1.798  0.208  7.86 -6.11 -7.83   6.0 (2H)4s a3H   7.0 (2H)4p z3I   1.071 4855.94 4856.12  w4860
2200_4926147  6.82 m 22.00 4926.147 0.818  -2.170  4.981   5.28  10.30 -12.84   1.072  0.355  7.80 -6.18 -7.84   2.0 (4F)4s a5F   3.0 (1D)sp x3F   1.167 4926.04 4926.28  w4920
2200_4997098  6.82 m 22.00 4997.098 0.000  -2.118  4.874  24.10  37.94 -11.80   1.627  0.245  6.85 -6.33 -7.83   2.0 s2 a3F       2.0 (3F)sp z3D   0.917 4997.01 4997.25  w5000
2200_4999504  6.82 m 22.00 4999.504 0.826   0.250  4.840  95.35 118.60  -3.21   2.088  0.110  7.89 -6.25 -7.84   3.0 (4F)4s a5F   4.0 (4F)4p y5G   1.000 4999.32 4999.74  w5000
2200_5009646  6.82 m 22.00 5009.646 0.021  -2.259  4.903  19.03  31.46 -12.63   1.546  0.268  6.82 -6.31 -7.83   3.0 s2 a3F       3.0 (3F)sp z3D   1.208 5009.56 5009.75  w5000
2200_5016162  6.82 m 22.00 5016.162 0.848  -0.574  4.866  58.65  67.66  -5.17   1.853  0.112  7.90 -6.25 -7.84   5.0 (4F)4s a5F   5.0 (4F)4p y5G   1.333 5016.05 5016.32  w5020
2200_5022871  6.82 m 22.00 5022.871 0.826  -0.434  4.918  68.67  80.75  -4.21   1.930  0.117  7.89 -6.25 -7.84   3.0 (4F)4s a5F   3.0 (4F)4p y5G   1.083 5022.64 5023.04  w5020
2200_5024842  6.82 m 22.00 5024.842 0.818  -0.602  5.030  66.50  81.96  -4.43   1.941  0.142  7.89 -6.25 -7.84   2.0 (4F)4s a5F   2.0 (4F)4p y5G   0.667 5024.68 5024.98  w5020
2200_5036468  6.82 m 22.00 5036.468 1.443   0.130  4.734  58.24  67.78  -4.71   1.853  0.086  8.11 -5.94 -7.84   3.0 (4F)4s b3F   4.0 (4F)4p w3G   1.000 5036.37 5036.67  w5040
2200_5039959  6.82 m 22.00 5039.959 0.021  -1.130  4.775  66.98  83.93  -4.92   1.937  0.114  6.85 -6.33 -7.83   3.0 s2 a3F       2.0 (3F)sp z3D   1.000 5039.82 5040.10  w5040
2200_5043588  6.82 m 22.00 5043.588 0.836  -1.733  4.806   9.13  16.97 -12.67   1.252  0.296  7.89 -6.25 -7.84   4.0 (4F)4s a5F   3.0 (4F)4p y5G   2.000 5043.49 5043.65  w5040
2200_5062112  6.82 m 22.00 5062.112 2.160  -0.464  4.975  12.68  17.93  -9.22   1.310  0.207  8.06 -6.05 -7.83   2.0 2D2)4s a3D   1.0 a2D)4p w3P   1.000 5061.97 5062.24  w5060
2200_5064081  6.82 m 22.00 5064.081 2.695  -0.270  4.821   4.75   7.49  -8.94   0.947  0.267  7.56 -5.65 -7.63   5.0 s4F)4d e3G   5.0 (3F)sp z3G   1.200 5063.94 5064.18  w5060
2200_5064654  6.82 m 22.00 5064.654 0.048  -0.991  4.689  68.37  80.09  -4.78   1.906  0.076  6.82 -6.31 -7.83   4.0 s2 a3F       3.0 (3F)sp z3D   1.125 5064.47 5064.79  w5060
2200_5113448  6.82 m 22.00 5113.448 1.443  -0.783  4.940  23.91  38.22  -9.21   1.658  0.277  7.55 -6.12 -7.85   3.0 (4F)4s b3F   2.0 (3P)sp v3D   1.000 5113.33 5113.61  w5120
2200_5147479  6.82 m 22.00 5147.479 0.000  -2.012  4.941  32.71  45.25 -10.41   1.681  0.183  6.78 -6.32 -7.84   2.0 s2 a3F       3.0 (3F)sp z3F   1.500 5147.35 5147.60  w5140
2200_5152185  6.82 m 22.00 5152.185 0.021  -2.024  4.931  30.66  45.98 -10.81   1.707  0.227  6.77 -6.31 -7.84   3.0 s2 a3F       4.0 (3F)sp z3F   1.500 5152.09 5152.32  w5160
2200_5173742  6.82 m 22.00 5173.742 0.000  -1.118  4.868  73.76  88.69  -4.43   1.965  0.104  6.78 -6.32 -7.84   2.0 s2 a3F       2.0 (3F)sp z3F   0.667 5173.61 5173.88  w5180
2200_5192969  6.82 m 22.00 5192.969 0.021  -1.006  4.816  75.66  91.38  -4.28   1.991  0.124  6.78 -6.32 -7.84   3.0 s2 a3F       3.0 (3F)sp z3F   1.083 5192.80 5193.17  w5200
2200_5210386  6.82 m 22.00 5210.386 0.048  -0.884  4.782  78.50  91.98  -4.12   1.978  0.087  6.77 -6.31 -7.84   4.0 s2 a3F       4.0 (3F)sp z3F   1.250 5210.28 5210.59  w5220
2200_5219700  6.82 m 22.00 5219.700 0.021  -2.292  4.990  21.82  36.02 -12.34   1.608  0.273  6.78 -6.32 -7.84   3.0 s2 a3F       2.0 (3F)sp z3F   1.500 5219.50 5219.86  w5220
2200_5247291  6.82 m 22.00 5247.291 2.103  -0.727  4.881   6.98  11.65  -9.77   1.125  0.289  7.83 -5.38 -7.62   2.0 s4F)5s e5F   3.0 (3F)sp z5F   1.500 5247.21 5247.40  w5240
2200_5260001  6.82 m 22.00 5260.001 2.738  -0.180  4.842   5.70   7.95  -8.97   0.958  0.203  7.77 -5.32 -7.63   3.0 s2F)5s e1F   2.0 (3F)sp z1D   1.000 5259.86 5260.08  w5260
2200_5295780  6.82 m 22.00 5295.780 1.067  -1.633  4.949   9.90  15.68 -12.02   1.268  0.273  6.44 -6.19 -7.84   2.0 s2 a3P       3.0 (1D)sp x3D   1.167 5295.65 5295.91  w5300
2200_5384631  6.82 m 22.00 5384.631 0.826  -2.910  4.971   1.06   2.71 -13.76   0.655  0.551  7.90 -6.19 -7.84   3.0 (4F)4s a5F   3.0 (3F)sp y3F   1.167 5384.50 5384.75  w5380
2200_5426237  6.82 m 22.00 5426.237 0.021  -3.006  4.939   4.75   9.80 -14.60   1.059  0.347  6.33 -6.30 -7.84   3.0 s2 a3F       3.0 (3F)sp z5D   1.292 5426.10 5426.41  w5420
2200_5453643  6.82 m 22.00 5453.643 1.443  -1.610  4.806   3.56   6.43 -11.88   0.830  0.291  7.92 -6.12 -7.85   3.0 (4F)4s b3F   4.0 (1G)sp x3G   1.000 5453.51 5453.76  w5460
2200_5471197  6.82 m 22.00 5471.197 1.443  -1.400  4.868   6.49  10.26 -11.73   1.097  0.287  8.04 -6.15 -7.85   3.0 (4F)4s b3F   3.0 (3F)sp w3D   1.208 5471.03 5471.36  w5480
2200_5490150  6.82 m 22.00 5490.150 1.460  -0.933  4.912  17.84  25.04 -10.22   1.445  0.191  8.17 -5.82 -7.85   4.0 (4F)4s b3F   3.0 (4F)4p x5D   0.875 5490.03 5490.32  w5500
2200_5503897  6.82 m 22.00 5503.897 2.578   0.020  4.814  11.62  15.56  -8.61   1.241  0.172  8.19 -6.11 -7.83   5.0 (2H)4s a1H   4.0 (2G)4p x1G   1.000 5503.77 5504.00  w5500
2200_5648567  6.82 m 22.00 5648.567 2.495  -0.260  4.855   8.53  11.75  -9.02   1.146  0.204  7.75 -5.22 -7.60   4.0 s4F)5s e3F   3.0 (3F)sp z3D   1.125 5648.42 5648.75  w5640
2200_5716457  6.82 m 22.00 5716.457 2.297  -0.700  4.842   4.88   7.02  -9.93   0.934  0.250  7.84 -5.37 -7.62   2.0 s4F)5s e5F   2.0 (3F)sp z5D   1.250 5716.31 5716.63  w5720
2200_5739464  6.82 m 22.00 5739.464 2.249  -0.600  4.807   6.22   9.22 -10.09   1.050  0.263  7.81 -6.07 -7.83   5.0 (2H)4s a3H   5.0 (2G)4p y3H   1.033 5739.34 5739.62  w5740
2200_5866452  6.82 m 22.00 5866.452 1.067  -0.840  4.905  40.43  57.39  -7.97   1.809  0.164  7.81 -6.19 -7.82   2.0 s2 a3P       3.0 (4F)4p y3D   1.167 5866.30 5866.64  w5860
2200_5880273  6.82 m 22.00 5880.273 1.053  -2.045  4.965   4.79   7.76 -12.98   0.971  0.305  7.31 -6.27 -7.85   1.0 s2 a3P       2.0 (1D)sp z3P   1.500 5880.16 5880.38  w5880
2200_5903317  6.82 m 22.00 5903.317 1.067  -2.145  4.874   3.05   9.05 -13.05   1.059  0.559  6.31 -6.27 -7.86   2.0 s2 a3P       1.0 (1D)sp z3P   1.500 5903.17 5903.40  w5900
2200_5922110  6.82 m 22.00 5922.110 1.046  -1.466  4.998  17.51  27.02 -11.17   1.489  0.257  7.92 -6.22 -7.80   0.0 s2 a3P       1.0 (4F)4p y3D   0.500 5921.95 5922.22  w5920
2200_5965828  6.82 m 22.00 5965.828 1.879  -0.409  4.820  19.92  27.18  -9.32   1.463  0.153  6.99 -6.20 -7.84   4.0 (2G)4s a3G   5.0 (1G)sp z3H   1.000 5965.63 5965.93  w5960
2200_5978543  6.82 m 22.00 5978.543 1.873  -0.496  4.887  19.44  27.26  -9.27   1.471  0.170  6.99 -6.20 -7.84   3.0 (2G)4s a3G   4.0 (1G)sp z3H   0.875 5978.39 5978.69  w5980
2200_6031677  6.82 m 22.00 6031.677 0.048  -4.166  5.226   0.69   1.24 -16.51   0.110  0.298  6.21 -6.16 -7.80   4.0 s2 a3F       3.0 (3F)sp z5F   1.250 6031.60 6031.78  w6040
2200_6064629  6.82 m 22.00 6064.629 1.046  -1.944  4.943   5.95  12.17 -12.32   1.137  0.323  6.85 -6.34 -7.85   0.0 s2 a3P       1.0 (3P)sp z3S   2.000 6064.45 6064.77  w6060
2200_6092798  6.82 m 22.00 6092.798 1.887  -1.379  4.973   3.65   6.26 -10.94   0.866  0.285  8.13 -5.95 -7.83   5.0 (2G)4s a3G   5.0 (4F)4p w3G   1.200 6092.65 6092.98  w6100
2200_6098694  6.82 m 22.00 6098.694 3.062  -0.010  4.835   4.65   6.97  -8.61   0.898  0.183  7.78 -5.33 -7.63   3.0 s2F)5s e1F   4.0 (3F)sp z1G   1.000 6098.53 6098.83  w6100
2200_6121006  6.82 m 22.00 6121.006 1.879  -0.912  4.284   2.27   3.31 -11.07   0.632  0.242  8.11 -5.82 -7.72   4.0 (2G)4s a3G   4.0 (4F)4p w3G   1.050 6120.88 6121.22  w6120
2200_6126217  6.82 m 22.00 6126.217 1.067  -1.425  4.953  17.17  28.01 -11.23   1.524  0.250  6.85 -6.35 -7.85   2.0 s2 a3P       1.0 (3P)sp z3S   1.250 6126.02 6126.44  w6120
2200_6220500  6.82 m 22.00 6220.500 2.677  -0.140  4.763   6.74   9.61  -8.86   1.092  0.252  7.71 -5.59 -7.60   3.0 s4F)5s e3F   4.0 (3F)sp z3G   1.000 6220.36 6220.63  w6220
2200_6258104  6.82 m 22.00 6258.104 1.443  -0.355  4.893  47.96  60.16  -6.61   1.813  0.125  8.22 -6.12 -7.85   3.0 (4F)4s b3F   4.0 (3F)sp y3G   1.000 6257.90 6258.28  w6260
2200_6303757  6.82 m 22.00 6303.757 1.443  -1.566  4.997   6.79  10.05 -11.73   1.084  0.262  8.24 -6.12 -7.85   3.0 (4F)4s b3F   3.0 (3F)sp y3G   0.917 6303.62 6303.88  w6300
2200_6312238  6.82 m 22.00 6312.238 1.460  -1.552  4.862   5.04   9.17 -11.78   1.006  0.294  8.22 -6.12 -7.85   4.0 (4F)4s b3F   4.0 (3F)sp y3G   1.150 6312.09 6312.35  w6320
2200_6419098  6.82 m 22.00 6419.098 2.175  -1.497  4.900   1.34   2.08 -10.70   0.345  0.238  7.95 -5.96 -7.80   3.0 2D2)4s a3D   2.0 (4P)4p x3P   1.167 6418.97 6419.21  w6420
2200_6716707  6.82 m 22.00 6716.707 2.487  -1.393  5.192   1.73   2.63  -9.63   0.483  0.257  7.72 -6.06 -7.79   1.0 (2P)4s a1P   1.0 (3P)sp y1P   1.000 6716.50 6716.83  w6720
2200_6743124  6.82 m 22.00 6743.124 0.900  -1.630  4.826  13.44  21.37 -11.98   1.383  0.254  5.94 -6.20 -7.84   2.0 s2 a1D       2.0 (3F)sp z1D   1.000 6742.98 6743.31  w6740
2200_6746313  6.82 m 22.00 6746.313 1.887  -4.022  6.839   0.69   0.87  -8.26  -0.041  0.126  7.92 -6.10 -7.79   5.0 (2G)4s a3G   5.0 (1G)sp x3G   1.200 6746.21 6746.48  w6740
2201_5005157 13.58 M 22.01 5005.157 1.566  -2.550  4.805  19.34  25.93  -0.60   1.460  0.171  8.47 -6.60 -7.94   1.5 d3 b2D       1.5 (3F)4p z4D   1.000 5005.04 5005.30  w5000
2201_5185913 13.58 M 22.01 5185.913 1.893  -1.350  4.791  60.51  62.96   0.00   1.807  0.027  8.37 -6.53 -7.91   3.5 (1G)4s b2G   3.5 (3F)4p z2G   0.889 5185.74 5186.09  w5180
2201_5211536 13.58 M 22.01 5211.536 2.590  -1.356  4.840  31.00  33.48   0.56   1.553  0.066  8.48 -6.58 -7.85   3.5 d3 b2F       3.5 (1D)4p y2F   1.143 5211.37 5211.67  w5220
2201_5336771 13.58 M 22.01 5336.771 1.582  -1.700  4.999  68.55  76.12  -0.21   1.900  0.068  8.21 -6.72 -7.95   2.5 d3 b2D       3.5 (3F)4p z2F   1.071 5336.61 5336.98  w5340
2201_5381015 13.58 M 22.01 5381.015 1.566  -2.080  5.011  51.46  56.31  -0.17   1.782  0.070  8.20 -6.73 -7.96   1.5 d3 b2D       2.5 (3F)4p z2F   0.900 5380.87 5381.24  w5380
2201_5418751 13.58 M 22.01 5418.751 1.582  -1.999  4.811  45.02  53.18  -0.26   1.760  0.103  8.20 -6.58 -7.86   2.5 d3 b2D       2.5 (3F)4p z2F   1.029 5418.59 5418.93  w5420
2300_5657435  6.74 m 23.00 5657.435 1.064  -1.020  3.927   4.47   7.46 -12.57   0.947  0.255  7.93 -6.16 -7.85   2.5 (5D)4s a4D   1.5 (5D)4p y4D   1.500 5657.31 5657.57  w5660
2300_5668361  6.74 m 23.00 5668.361 1.081  -1.030  4.032   5.33   9.40 -12.20   0.987  0.232  7.92 -6.16 -7.85   3.5 (5D)4s a4D   2.5 (5D)4p y4D   1.500 5668.20 5668.53  w5660
2300_5670853  6.74 m 23.00 5670.853 1.081  -0.420  3.956  16.14  24.44 -11.07   1.427  0.199  6.72 -6.26 -7.85   3.5 (5D)4s a4D   4.5 (4F)sp z2G   0.556 5670.67 5671.06  w5680
2300_6058139  6.74 m 23.00 6058.139 1.043  -1.374  4.126   3.55   5.70 -13.46   0.803  0.232  7.60 -5.47 -7.29   0.5 (5D)4s a4D   1.5 (5D)4p z4P   2.167 6057.96 6058.30  w6060
2300_6111645  6.74 m 23.00 6111.645 1.043  -0.715  3.901   9.23  14.10 -12.54   1.236  0.239  7.59 -5.47 -7.29   0.5 (5D)4s a4D   0.5 (5D)4p z4P   1.333 6111.44 6111.85  w6120
2300_6135361  6.74 m 23.00 6135.361 1.051  -0.746  3.852   7.63  13.28 -12.60   1.198  0.274  7.59 -6.16 -7.85   1.5 (5D)4s a4D   0.5 (5D)4p z4P   0.833 6135.23 6135.51  w6140
2300_6150157  6.74 m 23.00 6150.157 0.301  -1.780  4.008   5.68  11.30 -14.33   1.148  0.323  5.89 -6.24 -7.86   4.5 (5D)4s a6D   5.5 (4F)sp z6F   1.227 6149.97 6150.38  w6160
2300_6224529  6.74 m 23.00 6224.529 0.287  -2.010  4.059   4.00   6.84 -14.62   0.909  0.305  6.09 -6.24 -7.86   3.5 (5D)4s a6D   3.5 (4F)sp z6F   1.492 6224.38 6224.65  w6220
2300_6233164  6.74 m 23.00 6233.164 0.275  -2.070  3.970   2.95   5.85 -14.21   0.830  0.347  6.13 -6.24 -7.86   2.5 (5D)4s a6D   2.5 (4F)sp z6F   1.486 6233.05 6233.32  w6240
2300_6242829  6.74 m 23.00 6242.829 0.262  -1.550  3.889   8.04  14.35 -13.93   1.228  0.309  6.47 -5.25 -7.14   0.5 (5D)4s a6D   1.5 (4F)sp z6D   1.500 6242.68 6242.97  w6240
2300_6251827  6.74 m 23.00 6251.827 0.287  -1.340  3.918  12.46  21.73 -13.55   1.403  0.296  6.49 -6.26 -7.86   3.5 (5D)4s a6D   3.5 (4F)sp z6D   1.587 6251.63 6252.04  w6260
2300_6266307  6.74 m 23.00 6266.307 0.275  -2.290  4.109   2.47   3.98 -14.73   0.690  0.284  6.14 -6.24 -7.86   2.5 (5D)4s a6D   1.5 (4F)sp z6F   2.100 6266.20 6266.49  w6260
2300_6274649  6.74 m 23.00 6274.649 0.267  -1.670  3.910   6.41  13.08 -14.34   1.177  0.375  6.49 -6.26 -7.86   1.5 (5D)4s a6D   0.5 (4F)sp z6D   1.500 6274.46 6274.76  w6280
2300_6326840  6.74 m 23.00 6326.840 1.868  -0.810  3.892   1.27   1.74 -13.34   0.283  0.173  7.84 -6.20 -7.86   6.5 (3H)4s a4H   5.5 (2G)sp y4G   1.115 6326.72 6326.93  w6320
2300_6531415  6.74 m 23.00 6531.415 1.218  -0.840  3.933   5.51   8.47 -12.79   0.992  0.262  7.60 -6.21 -7.82   2.5 d3s2 a4P     2.5 (5D)4p z4P   1.600 6531.24 6531.58  w6540
2301_5303255 14.65 M 23.01 5303.255 2.276  -1.936  3.839   2.94   2.63   0.00   0.507  0.018  8.43 -6.57 -7.87   3.0 d4 a3D       3.0 (4F)4p z3D   1.333 5303.09 5303.36  w5300
2400_4708018  6.77 m 24.00 4708.018 3.168   0.110  5.599  53.81  57.44  -3.60   1.789  0.060  7.90 -5.29 -7.61   4.0 4s5s f7D     5.0 (5D)sp z7F   1.200 4707.87 4708.17  w4700
2400_4756137  6.77 m 24.00 4756.137 3.104   0.090  5.757  61.74  68.12  -2.95   1.856  0.070  7.87 -5.90 -7.85   5.0 (4G)4s a3G   4.0 (4G)4p y3F   1.100 4755.98 4756.25  w4760
2400_4801047  6.77 m 24.00 4801.047 3.122  -0.131  5.646  46.14  53.37  -4.20   1.753  0.089  7.86 -5.97 -7.83   4.0 s2 a3F       3.0 (4G)4p y3F   1.500 4800.87 4801.18  w4800
2400_4964916  6.77 m 24.00 4964.916 0.941  -2.527  5.686  35.01  55.38  -8.54   1.790  0.254  8.24 -6.19 -7.86   2.0 (6S)4s a5S   2.0 (5D)sp y7P   2.167 4964.82 4965.05  w4960
2400_4966810  6.77 m 24.00 4966.810 3.849  -0.950  5.626   3.12   3.52  -6.42   0.610  0.105  7.97 -5.69 -7.84   1.0 2D3)4s b3D   0.0 (4D)4p w3P   0.500 4966.70 4966.94  w4960
2400_5200207  6.77 m 24.00 5200.207 3.385  -0.660  6.020  29.12  36.83  -5.74   1.656  0.191  7.91 -5.34 -7.62   2.0 4s5s f7D     1.0 (5D)sp z7D   1.500 5200.00 5200.28  w5200
2400_5238964  6.77 m 24.00 5238.964 2.709  -1.305  5.610  14.04  18.76  -8.37   1.337  0.195  8.40 -5.54 -7.62   2.0 (4P)4s a5P   1.0 (5D)sp x5P   1.500 5238.80 5239.08  w5240
2400_5247566  6.77 m 24.00 5247.566 0.961  -1.640  5.728  80.17  95.56  -3.64   2.002  0.108  7.72 -6.12 -7.81   0.0 s2 a5D       1.0 (6S)4p z5P   2.500 5247.42 5247.76  w5240
2400_5272007  6.77 m 24.00 5272.007 3.449  -0.422  5.636  20.90  26.27  -6.33   1.454  0.130  8.40 -5.30 -7.64   4.0 4s5s f7D     3.0 (5D)sp y7P   1.250 5271.84 5272.11  w5280
2400_5275713  6.77 m 24.00 5275.713 2.889  -0.054  5.494  70.70  76.76  -3.96   1.882  0.038  8.02 -3.25 -7.65   2.0 (6S)4d e7D   2.0 (6S)4p z7P   2.167 5275.49 5275.85  w5280
2400_5293396  6.77 m 24.00 5293.396 3.375  -1.360  5.685   3.94   5.21  -8.05   0.765  0.165  7.51 -6.17 -7.85   2.0 (4P)4s b3P   2.0 (4P)4p y3D   1.333 5293.27 5293.48  w5300
2400_5296691  6.77 m 24.00 5296.691 0.983  -1.400  5.746  91.37 111.94  -3.35   2.056  0.101  7.72 -6.12 -7.81   2.0 s2 a5D       1.0 (6S)4p z5P   1.000 5296.50 5296.90  w5300
2400_5297968  6.77 m 24.00 5297.968 2.899  -0.060  5.607  71.73  73.35  -3.38   1.861  0.012  8.03 -3.55 -7.71   3.0 (6S)4d e7D   3.0 (6S)4p z7P   1.833 5297.77 5298.13  w5300
2400_5300744  6.77 m 24.00 5300.744 0.983  -2.120  5.679  55.14  68.55  -5.66   1.851  0.115  7.72 -6.11 -7.81   2.0 s2 a5D       3.0 (6S)4p z5P   1.833 5300.59 5300.90  w5300
2400_5312871  6.77 m 24.00 5312.871 3.449  -0.562  5.622  15.83  20.09  -6.70   1.327  0.122  8.40 -5.33 -7.64   3.0 4s5s f7D     3.0 (5D)sp y7P   1.833 5312.74 5312.99  w5320
2400_5329142  6.77 m 24.00 5329.142 2.913  -0.064  5.640  68.89  75.52  -3.31   1.888  0.048  8.03 -3.81 -7.71   4.0 (6S)4d e7D   4.0 (6S)4p z7P   1.700 5328.95 5329.35  w5320
2400_5340472  6.77 m 24.00 5340.472 3.438  -0.731  5.615  11.48  13.87  -7.26   1.203  0.130  8.40 -5.35 -7.64   1.0 4s5s f7D     2.0 (5D)sp y7P   2.000 5340.33 5340.57  w5340
2400_5344789  6.77 m 24.00 5344.789 3.449  -1.060  5.770   7.86  12.70  -7.32   1.137  0.224  8.40 -5.34 -7.64   2.0 4s5s f7D     3.0 (5D)sp y7P   1.833 5344.66 5344.89  w5340
2400_5348312  6.77 m 24.00 5348.312 1.004  -1.290  5.823 100.02 125.23  -3.32   2.106  0.107  7.72 -6.11 -7.81   3.0 s2 a5D       3.0 (6S)4p z5P   1.583 5348.15 5348.56  w5340
2400_5729178  6.77 m 24.00 5729.178 3.845  -1.058  5.457   1.85   2.19  -7.81   0.409  0.130  7.28 -5.98 -7.84   3.0 2D3)4s b3D   2.0 a3P)sp x3P   1.167 5729.08 5729.31  w5720
2400_5787965  6.77 m 24.00 5787.965 3.322  -0.083  5.621  43.98  46.93  -4.79   1.697  0.055  8.00 -4.55 -7.49   3.0 (6S)4d e5D   2.0 (6S)4p z5P   1.167 5787.73 5788.08  w5780
2400_5844593  6.77 m 24.00 5844.593 3.013  -1.760  5.637   3.33   5.31  -8.50   0.722  0.195  8.18 -6.19 -7.85   3.0 (4D)4s b5D   2.0 (5D)sp y5D   1.500 5844.51 5844.78  w5840
2400_6047672  6.77 m 24.00 6047.672 3.850  -1.811  6.256   2.10   2.28  -8.26   0.368  0.054  6.48 -6.18 -7.86   5.0 (2I)4s a3I   5.0 (3H)sp z3I   0.833 6047.54 6047.79  w6040
2400_6135734  6.77 m 24.00 6135.734 4.824  -1.157  7.349  13.06  16.66  -4.65   1.291  0.149  7.84 -5.32 -7.54   3.0 4s5s e3D     3.0 (5D)sp z3D   1.333 6135.53 6135.97  w6140
2400_6330093  6.77 m 24.00 6330.093 0.941  -2.920  5.677  22.17  35.70 -10.89   1.606  0.239  7.38 -6.19 -7.86   2.0 (6S)4s a5S   3.0 (6S)4p z7P   1.833 6329.83 6330.30  w6320
2400_6630005  6.77 m 24.00 6630.005 1.030  -3.560  5.611   4.56   8.29 -13.05   0.963  0.316  7.38 -6.23 -7.86   4.0 s2 a5D       3.0 (6S)4p z7P   0.875 6629.89 6630.21  w6640
2400_6636317  6.77 m 24.00 6636.317 4.144  -1.715  6.372   1.96   3.08  -7.41   0.523  0.250  7.65 -4.79 -7.49   0.0 4s5s f5D     1.0 (5D)sp z5D   1.500 6636.15 6636.54  w6640
2400_6661078  6.77 m 24.00 6661.078 4.193  -0.190  5.619   9.61  11.01  -5.96   1.093  0.095  7.62 -5.00 -7.43   4.0 4s5s f5D     4.0 (5D)sp z5D   1.500 6660.87 6661.22  w6660
2400_6669255  6.77 m 24.00 6669.255 4.175  -0.560  5.671   5.07   5.89  -6.80   0.837  0.119  7.56 -4.55 -7.43   3.0 4s5s f5D     3.0 (5D)sp z5D   1.500 6669.11 6669.47  w6660
2401_5279876 16.50 M 24.01 5279.876 4.073  -2.100  5.775  17.74  20.44   1.80   1.427  0.159  8.41 -6.64 -7.97   4.5 d5 b4F       3.5 (5D)4p z4F   1.500 5279.76 5279.98  w5280
2401_5305853 16.50 M 24.01 5305.853 3.827  -2.357  5.999  24.21  22.85   1.68   1.386 -0.001  8.41 -6.46 -7.89   2.5 (3P)4s b4P   2.5 (5D)4p z4P   1.600 5305.70 5306.05  w5300
2401_5313563 16.50 M 24.01 5313.563 4.073  -1.650  5.716  32.14  32.51   1.63   1.530  0.022  8.41 -6.64 -7.97   2.5 d5 b4F       2.5 (5D)4p z4F   1.029 5313.44 5313.73  w5320
2401_5502067 16.50 M 24.01 5502.067 4.168  -1.990  5.676  15.78  15.07   2.21   1.189 -0.017  8.41 -6.63 -7.93   4.5 (3G)4s b4G   3.5 (5D)4p z4F   1.056 5501.95 5502.24  w5500
2401_6129226 16.50 M 24.01 6129.226 4.750  -2.440  5.892   3.61   3.44   3.21   0.557 -0.034  8.41 -6.66 -7.93   2.5 (3D)4s c4D   2.5 (5D)4p z4D   1.371 6129.12 6129.33  w6120
2500_5004892  7.44 m 25.00 5004.892 2.920  -1.630  5.422  11.48  18.53  -8.47   1.314  0.251  7.76 -6.15 -7.83   2.5 (5D)4s a4D   3.5 (5D)4p z6F   1.429 5004.76 5005.03  w5000
2500_6265612  7.44 m 25.00 6265.612 4.233  -1.317  5.685   3.30   4.48  -7.01   0.717  0.175  6.99 -6.18 -7.78   6.5 (3H)4s a4H   6.5 (4G)sp z4H   1.231 6265.49 6265.77  w6260
2500_6391200  7.44 m 25.00 6391.200 4.268  -1.546  5.731   2.07   2.91  -7.05   0.532  0.202  6.92 -6.18 -7.78   3.5 (3H)4s a4H   3.5 (4G)sp z4H   0.667 6391.10 6391.35  w6400
2500_6440971  7.44 m 25.00 6440.971 3.771  -1.420  5.495   4.60   6.26  -8.08   0.856  0.187  7.85 -4.64 -7.83   2.5 d5 4s2 b4D   2.5 (5D)4p z4D   1.371 6440.74 6441.09  w6440
2600_4690136  7.87 m 26.00 4690.136 3.686  -1.680  7.617  53.68  62.61  -3.34   1.820  0.093  8.34 -5.26 -7.78   1.0 s6D)4d f7D   1.0 (5D)sp z5P   2.750 4690.01 4690.26  w4700
2600_4741529  7.87 m 26.00 4741.529 2.832  -2.000  7.459  68.43  83.72  -2.96   1.939  0.108  8.15 -5.99 -7.81   2.0 (4P)4s b3P   3.0 (3P)sp w5D   1.500 4741.40 4741.70  w4740
2600_4779443  7.87 m 26.00 4779.443 3.415  -2.310  7.634  37.18  47.91  -5.13   1.719  0.152  7.90 -6.22 -7.81   1.0 (2P)4s a1P   0.0 (4P)4p x3P   1.000 4779.29 4779.59  w4780
2600_4780811  7.87 m 26.00 4780.811 3.251  -3.360  7.563   6.63  11.74  -8.63   1.136  0.322  8.10 -6.23 -7.80   3.0 (2D)4s a3D   2.0 (4P)4p 5D    1.167 4780.70 4780.92  w4780
2600_4785957  7.87 m 26.00 4785.957 4.143  -1.930  7.609  22.82  32.52  -5.44   1.560  0.207  7.73 -5.83 -7.83   3.0 d8 c3F       4.0 (3D)sp 5D    2.125 4785.84 4786.06  w4780
2600_4790746  7.87 m 26.00 4790.746 3.251  -3.240  7.453   6.78  11.80  -8.86   1.148  0.315  7.59 -6.23 -7.85   3.0 (2D)4s a3D   3.0 (3F)sp 3F    1.208 4790.65 4790.83  w4800
2600_4807708  7.87 m 26.00 4807.708 3.368  -2.200  7.608  43.99  54.80  -4.67   1.765  0.121  7.78 -5.48 -7.61   4.0 (4F)5s e3F   4.0 (5D)sp z5F   1.300 4807.61 4807.90  w4800
2600_4808147  7.87 m 26.00 4808.147 3.251  -2.790  7.641  23.44  33.74  -6.89   1.574  0.202  8.10 -6.18 -7.80   3.0 (2D)4s a3D   3.0 (4P)4p 3D    1.333 4808.01 4808.32  w4800
2600_4813116  7.87 m 26.00 4813.116 3.274  -2.890  7.555  16.20  22.47  -7.80   1.395  0.195  8.16 -6.22 -7.80   1.0 (2D)4s a3D   1.0 (4P)4p 5D    1.000 4813.05 4813.25  w4820
2600_4835869  7.87 m 26.00 4835.869 4.103  -1.500  7.632  45.02  54.13  -3.79   1.766  0.114  8.40 -5.00 -7.77   4.0 (4F)4d f5G   4.0 (4F)4p y5D   1.325 4835.72 4836.00  w4840
2600_4882144  7.87 m 26.00 4882.144 3.417  -1.640  7.674  71.39  81.94  -2.91   1.925  0.079  7.80 -5.37 -7.62   2.0 (4F)5s e5F   2.0 (5D)sp z5F   1.000 4881.98 4882.31  w4880
2600_4907733  7.87 m 26.00 4907.733 3.430  -1.840  7.602  58.77  73.40  -3.39   1.879  0.116  7.80 -5.37 -7.62   2.0 (4F)5s e5F   1.0 (5D)sp z5F   1.500 4907.58 4907.88  w4900
2600_4939686  7.87 m 26.00 4939.686 0.859  -3.340  7.381  91.03 112.21  -3.27   2.069  0.113  7.19 -6.25 -7.86   5.0 (4F)4s a5F   4.0 (5D)sp z5F   1.500 4939.53 4939.87  w4940
2600_4950104  7.87 m 26.00 4950.104 3.417  -1.670  7.683  71.51  83.38  -2.91   1.943  0.093  7.80 -5.41 -7.61   3.0 (4F)5s e5F   2.0 (5D)sp z5F   1.500 4949.91 4950.29  w4960
2600_4961915  7.87 m 26.00 4961.915 3.634  -2.290  7.495  23.57  32.71  -6.23   1.567  0.201  7.95 -6.33 -7.84   6.0 s2 a1I       5.0 (2G)4p v3G   0.500 4961.78 4962.08  w4960
2600_4962565  7.87 m 26.00 4962.565 4.178  -1.290  7.618  52.24  60.55  -3.21   1.806  0.094  8.32 -4.77 -7.76   6.0 (4F)4d e3H   5.0 (4F)4p y5F   0.583 4962.39 4962.76  w4960
2600_4969916  7.87 m 26.00 4969.916 4.217  -0.710  7.470  70.94  78.40  -2.32   1.910  0.066  8.41 -4.85 -7.78   1.0 (4F)4d h5D   1.0 (4F)4p y5D   1.500 4969.70 4970.06  w4960
2600_5001862  7.87 m 26.00 5001.862 3.882   0.010  7.485 136.81 151.08  -3.01   2.190  0.051  7.97 -5.38 -7.65   3.0 s4D)5s e3D   4.0 (5D)sp z3F   1.125 5001.61 5002.20  w5000
2600_5002789  7.87 m 26.00 5002.789 3.396  -1.580  7.553  71.05  98.85  -2.89   2.013  0.163  7.79 -5.35 -7.61   4.0 (4F)5s e5F   3.0 (5D)sp z5F   1.500 5002.68 5003.02  w5000
2600_5014941  7.87 m 26.00 5014.941 3.943  -0.250  7.627 121.35 125.75  -2.78   2.120  0.062  7.96 -5.54 -7.65   2.0 s4D)5s e3D   3.0 (5D)sp z3F   1.000 5014.62 5015.21  w5020
2600_5022236  7.87 m 26.00 5022.236 3.984  -0.530  7.630  99.60 101.83  -2.47   2.029  0.050  7.95 -5.62 -7.65   1.0 s4D)5s e3D   2.0 (5D)sp z3F   0.750 5022.09 5022.57  w5020
2600_5028126  7.87 m 26.00 5028.126 3.573  -1.474  7.783  76.38  84.71  -2.50   1.944  0.081  7.78 -6.21 -7.80   5.0 (2H)4s a1H   4.0 (3H)sp y1G   1.000 5027.96 5028.28  w5020
2600_5072076  7.87 m 26.00 5072.076 4.283  -1.031  7.918  75.21  85.88  -2.31   1.961  0.085  8.33 -5.09 -7.67   2.0 (4F)4d g5F   2.0 (4F)4p y5F   1.000 5071.91 5072.19  w5080
2600_5074748  7.87 m 26.00 5074.748 4.220  -0.200  7.597 109.26 122.75  -2.09   2.091  0.055  8.32 -4.58 -7.77   5.0 (4F)4d e3G   4.0 (4F)4p y5F   0.900 5074.46 5074.96  w5080
2600_5079739  7.87 m 26.00 5079.739 0.990  -3.220  7.301  88.89 122.43  -3.28   2.087  0.146  7.16 -6.25 -7.86   2.0 (4F)4s a5F   1.0 (5D)sp z5F   1.500 5079.59 5079.86  w5080
2600_5083338  7.87 m 26.00 5083.338 0.958  -2.958  7.284 101.32 131.92  -3.25   2.125  0.128  7.18 -6.25 -7.86   3.0 (4F)4s a5F   3.0 (5D)sp z5F   1.250 5083.21 5083.53  w5080
2600_5123719  7.87 m 26.00 5123.719 1.011  -3.068  7.293  94.79 120.40  -3.23   2.078  0.108  7.16 -6.25 -7.86   1.0 (4F)4s a5F   1.0 (5D)sp z5F   0.000 5123.56 5123.86  w5120
2600_5127358  7.87 m 26.00 5127.358 0.915  -3.307  7.366  91.75 115.92  -3.30   2.064  0.107  7.22 -6.25 -7.86   4.0 (4F)4s a5F   5.0 (5D)sp z5F   1.500 5127.22 5127.54  w5120
2600_5127681  7.87 m 26.00 5127.681 0.052  -6.125  7.538  14.19  27.36 -14.10   1.482  0.336  3.76 -6.33 -7.89   3.0 s2 a5D       2.0 (5D)sp z7D   1.000 5127.57 5127.78  w5120
2600_5137395  7.87 m 26.00 5137.395 4.178  -0.400  7.579  96.41 103.36  -2.13   1.999  0.020  8.33 -4.75 -7.77   4.0 (4F)4d h5D   5.0 (4F)4p y5F   1.200 5137.22 5137.52  w5140
2600_5145094  7.87 m 26.00 5145.094 2.198  -3.230  7.475  43.97  53.15  -5.98   1.736  0.102  8.21 -6.19 -7.83   2.0 (4P)4s a5P   2.0 (5D)sp y5P   1.833 5144.99 5145.21  w5140
2600_5159050  7.87 m 26.00 5159.050 4.283  -0.820  7.537  67.35  75.20  -2.40   1.885  0.066  8.33 -4.77 -7.77   1.0 (4F)4d f5P   2.0 (4F)4p y5F   0.250 5158.90 5159.26  w5160
2600_5194941  7.87 m 26.00 5194.941 1.557  -2.090  7.368 122.43 162.58  -3.43   2.233  0.154  6.29 -6.20 -7.87   3.0 (4F)4s a3F   3.0 (5D)sp z3F   1.083 5194.67 5195.19  w5200
2600_5195468  7.87 m 26.00 5195.468 4.220  -0.002  7.342 103.07 115.02  -2.44   2.076  0.071  8.31 -6.17 -7.67   5.0 (4F)4d f5G   4.0 (4F)4p y5F   1.100 5195.21 5195.77  w5200
2600_5196077  7.87 m 26.00 5196.077 4.256  -0.451  7.228  71.83  79.56  -2.45   1.922  0.076  8.33 -5.16 -7.67   2.0 (4F)4d f5P   3.0 (4F)4p y5F   0.667 5195.83 5196.26  w5200
2600_5197929  7.87 m 26.00 5197.929 4.301  -1.640  7.636  31.50  38.41  -4.67   1.628  0.141  8.33 -4.77 -7.77   1.0 (4F)4d f5P   1.0 (4F)4p y5F   1.250 5197.80 5198.09  w5200
2600_5206801  7.87 m 26.00 5206.801 4.283  -2.530  7.512   4.73   6.91  -6.69   0.920  0.259  8.31 -4.32 -7.76   3.0 (4F)4d f3D   2.0 (4F)4p y5F   1.667 5206.70 5206.92  w5200
2600_5217389  7.87 m 26.00 5217.389 3.211  -1.097  7.619 114.60 132.85  -3.12   2.136  0.080  7.88 -5.44 -7.58   3.0 s6D)5s e5D   4.0 (5D)sp z5D   1.500 5217.06 5217.70  w5220
2600_5223187  7.87 m 26.00 5223.187 3.635  -2.390  7.652  26.69  34.33  -6.06   1.580  0.158  7.90 -6.31 -7.84   1.0 s2 b3D       0.0 (4P)4p x3P   0.500 5223.04 5223.38  w5220
2600_5225525  7.87 m 26.00 5225.525 0.110  -4.789  7.430  66.92  89.19  -4.97   1.961  0.143  3.64 -6.33 -7.89   1.0 s2 a5D       1.0 (5D)sp z7D   2.250 5225.36 5225.68  w5220
2600_5228403  7.87 m 26.00 5228.403 4.220  -1.290  7.674  53.95  58.88  -3.11   1.780  0.053  8.33 -5.13 -7.77   3.0 (4F)4d f5P   4.0 (4F)4p y5F   0.875 5228.23 5228.54  w5220
2600_5242491  7.87 m 26.00 5242.491 3.634  -0.840  7.386  85.69  96.31  -2.36   2.006  0.080  7.76 -6.33 -7.84   6.0 s2 a1I       5.0 (2G)4p z1H   1.000 5242.29 5242.71  w5240
2600_5243773  7.87 m 26.00 5243.773 4.256  -1.150  7.671  59.99  66.28  -2.75   1.843  0.071  8.32 -4.61 -7.76   4.0 (4F)4d g5F   3.0 (4F)4p y5F   1.500 5243.61 5243.96  w5240
2600_5247049  7.87 m 26.00 5247.049 0.087  -4.946  7.457  62.35  80.98  -5.52   1.939  0.157  3.89 -6.33 -7.89   2.0 s2 a5D       3.0 (5D)sp z7D   2.000 5246.92 5247.21  w5240
2600_5250208  7.87 m 26.00 5250.208 0.121  -4.938  7.455  61.06  84.01  -5.69   1.952  0.179  3.64 -6.33 -7.89   0.0 s2 a5D       1.0 (5D)sp z7D   3.000 5250.09 5250.39  w5260
2600_5250645  7.87 m 26.00 5250.645 2.198  -2.050  7.439  98.34 126.68  -3.02   2.115  0.135  8.23 -6.19 -7.83   2.0 (4P)4s a5P   3.0 (5D)sp y5P   1.500 5250.43 5250.82  w5260
2600_5253023  7.87 m 26.00 5253.023 2.279  -3.940  7.583  15.35  24.64  -9.70   1.449  0.274  8.19 -6.31 -7.84   2.0 s2 a3P2      1.0 (5D)sp y5P  -9.999 5252.90 5253.14  w5260
2600_5253461  7.87 m 26.00 5253.461 3.283  -1.670  7.547  73.47  87.77  -2.99   1.959  0.101  7.88 -5.46 -7.62   1.0 s6D)5s e5D   1.0 (5D)sp z5D   1.500 5253.30 5253.66  w5260
2600_5279654  7.87 m 26.00 5279.654 3.301  -3.440  7.387   3.72   5.79  -8.48   0.874  0.293  7.30 -6.28 -7.87   4.0 (2H)4s b3H   3.0 (3H)sp y3G   0.875 5279.54 5279.76  w5280
2600_5285118  7.87 m 26.00 5285.118 4.434  -1.640  7.558  23.13  31.95  -5.23   1.517  0.155  8.07 -5.44 -7.60   4.0 (4F)4d f3F   4.0 (4F)4p z3G   1.150 5285.01 5285.23  w5280
2600_5288528  7.87 m 26.00 5288.528 3.695  -1.670  7.502  51.06  54.80  -3.68   1.750  0.041  7.78 -6.33 -7.84   4.0 s2 b1G2      4.0 (3H)sp y1G  -9.999 5288.41 5288.70  w5280
2600_5300412  7.87 m 26.00 5300.412 4.593  -1.750  6.916   3.81   5.20  -6.08   0.795  0.214  8.20 -6.12 -7.79   4.0 (2F)4s d3F   5.0 (2H)4p 1H    0.500 5300.26 5300.51  w5300
2600_5301327  7.87 m 26.00 5301.327 4.386  -2.750  7.498   2.31   3.67  -7.54   0.676  0.307  8.24 -5.13 -7.78   4.0 (4F)4d e5H   5.0 (4F)4p z3G   1.800 5301.22 5301.42  w5300
2600_5308707  7.87 m 26.00 5308.707 4.256  -2.500  7.460   4.81   6.27  -6.55   0.858  0.172  8.33 -5.13 -7.77   3.0 (4F)4d f5P   3.0 (4F)4p y5F   1.458 5308.58 5308.79  w5300
2600_5320039  7.87 m 26.00 5320.039 3.642  -2.540  7.526  16.59  25.04  -7.12   1.436  0.216  8.49 -5.86 -7.84   3.0 s2 b3D       2.0 v5P          0.833 5319.93 5320.18  w5320
2600_5321109  7.87 m 26.00 5321.109 4.434  -1.440  7.664  36.57  41.78  -4.19   1.649  0.085  8.23 -5.06 -7.77   4.0 (4F)4d e3H   4.0 (4F)4p z3G   0.925 5320.96 5321.29  w5320
2600_5322041  7.87 m 26.00 5322.041 2.279  -3.030  7.533  53.73  66.17  -4.79   1.835  0.107  8.01 -6.11 -7.84   2.0 s2 a3P2      3.0 (4F)4p y3F  -9.999 5321.88 5322.26  w5320
2600_5326140  7.87 m 26.00 5326.140 3.573  -1.549  6.830  30.47  37.74  -5.77   1.617  0.133  7.62 -6.16 -7.80   5.0 (2H)4s a1H   4.0 (3G)sp w5G   0.700 5326.04 5326.31  w5320
2600_5329987  7.87 m 26.00 5329.987 4.076  -1.300  7.460  49.40  52.75  -3.46   1.741  0.049  7.66 -6.11 -7.85   4.0 d8 c3F       5.0 (3H)sp 1H    0.500 5329.88 5330.18  w5340
2600_5332899  7.87 m 26.00 5332.899 1.557  -2.940  7.533  89.15 107.96  -3.14   2.038  0.092  6.33 -6.20 -7.87   3.0 (4F)4s a3F   4.0 (5D)sp z3F   1.500 5332.77 5333.07  w5340
2600_5339928  7.87 m 26.00 5339.928 3.266  -0.680  7.637 148.25 170.16  -3.61   2.234  0.067  7.87 -5.45 -7.62   3.0 s6D)5s e5D   2.0 (5D)sp z5D   1.500 5339.62 5340.13  w5340
2600_5364858  7.87 m 26.00 5364.858 4.446   0.220  7.697 131.64 133.44  -2.39   2.139  0.018  8.27 -5.08 -7.77   3.0 (4F)4d e5H   2.0 (4F)4p z5G   0.667 5364.56 5365.21  w5360
2600_5365396  7.87 m 26.00 5365.396 3.573  -1.440  7.600  72.14  81.10  -2.68   1.924  0.067  7.40 -6.21 -7.80   5.0 (2H)4s a1H   4.0 (2G)4p z1G   1.000 5365.23 5365.58  w5360
2600_5373698  7.87 m 26.00 5373.698 4.473  -0.860  7.582  60.13  65.22  -2.79   1.826  0.045  8.05 -5.44 -7.60   4.0 (4F)4d f3F   3.0 (4F)4p z3G   2.000 5373.47 5373.91  w5380
2600_5376826  7.87 m 26.00 5376.826 4.294  -2.310  7.759  12.48  18.70  -6.22   1.307  0.206  8.17 -5.98 -7.84   2.0 s2 b1D2      1.0 (2D)4p 3P   -9.999 5376.68 5376.96  w5380
2600_5379574  7.87 m 26.00 5379.574 3.695  -1.480  7.413  56.31  65.22  -3.34   1.833  0.082  7.76 -6.32 -7.84   4.0 s2 b1G2      5.0 (2G)4p z1H  -9.999 5379.42 5379.76  w5380
2600_5385579  7.87 m 26.00 5385.579 3.695  -2.970  7.394   4.75   7.38  -8.43   0.935  0.261  7.13 -6.32 -7.87   4.0 s2 b1G2      4.0 (3G)sp 5H   -9.999 5385.46 5385.73  w5380
2600_5389479  7.87 m 26.00 5389.479 4.415  -0.410  7.538  82.50  93.23  -2.14   1.974  0.058  8.27 -4.94 -7.77   3.0 (4F)4d f5G   3.0 (4F)4p z5G   0.917 5389.27 5389.68  w5380
2600_5393167  7.87 m 26.00 5393.167 3.241  -0.910  7.757 140.28 157.41  -3.43   2.204  0.057  7.87 -5.50 -7.62   4.0 s6D)5s e5D   3.0 (5D)sp z5D   1.500 5392.76 5393.35  w5400
2600_5395215  7.87 m 26.00 5395.215 4.446  -2.170  7.909  16.65  22.29  -5.73   1.387  0.154  8.27 -5.41 -7.77   1.0 (4F)4d g5F   2.0 (4F)4p z5G   0.500 5395.05 5395.35  w5400
2600_5398277  7.87 m 26.00 5398.277 4.446  -0.670  7.573  70.75  76.92  -2.29   1.891  0.038  8.28 -4.68 -7.76   2.0 (4F)4d f5G   2.0 (4F)4p z5G   0.333 5398.07 5398.49  w5400
2600_5401264  7.87 m 26.00 5401.264 4.320  -1.920  7.684  21.54  27.05  -5.50   1.477  0.135  8.28 -5.18 -7.76   6.0 (4F)4d e5H   6.0 (4F)4p z5G   1.274 5401.10 5401.46  w5400
2600_5406770  7.87 m 26.00 5406.770 4.371  -1.720  7.769  32.00  38.56  -4.52   1.631  0.113  8.25 -4.32 -7.77   3.0 (4F)4d f3D   4.0 (4F)4p z5G   0.875 5406.61 5406.94  w5400
2600_5409133  7.87 m 26.00 5409.133 4.371  -1.300  7.712  49.73  54.78  -3.26   1.771  0.065  8.26 -4.58 -7.78   5.0 (4F)4d e3G   4.0 (4F)4p z5G   1.300 5408.96 5409.33  w5400
2600_5410910  7.87 m 26.00 5410.910 4.473   0.280  7.609 127.46 127.87  -2.33   2.121  0.018  8.21 -5.06 -7.77   4.0 (4F)4d e3H   3.0 (4F)4p z3G   0.875 5410.60 5411.13  w5420
2600_5412798  7.87 m 26.00 5412.798 4.434  -1.890  7.677  18.59  24.87  -5.59   1.452  0.170  8.23 -5.13 -7.78   4.0 (4F)4d e5H   4.0 (4F)4p z3G   0.975 5412.63 5412.95  w5420
2600_5434523  7.87 m 26.00 5434.523 1.011  -2.122  7.476 186.38 227.62  -5.58   2.386  0.126  7.15 -6.30 -7.87   1.0 (4F)4s a5F   0.0 (5D)sp z5D   0.000 5434.20 5434.89  w5440
2600_5436297  7.87 m 26.00 5436.297 4.386  -1.540  7.656  34.00  40.21  -4.42   1.644  0.102  8.24 -5.00 -7.78   4.0 (4F)4d f5G   5.0 (4F)4p z3G   1.300 5436.11 5436.45  w5440
2600_5436587  7.87 m 26.00 5436.587 2.279  -3.390  7.491  34.30  47.13  -7.32   1.720  0.171  8.23 -6.31 -7.84   2.0 s2 a3P2      3.0 (5D)sp y5P  -9.999 5436.46 5436.70  w5440
2600_5441354  7.87 m 26.00 5441.354 4.312  -1.730  7.626  27.33  32.83  -4.97   1.572  0.124  8.25 -4.75 -7.78   4.0 (4F)4d h5D   5.0 (4F)4p z5G   0.800 5441.19 5441.51  w5440
2600_5443409  7.87 m 26.00 5443.409 4.103  -2.950  7.360   1.99   3.03  -8.67   0.534  0.233  8.39 -5.20 -7.73   4.0 s6D)4d f5F   4.0 (4F)4p y5D   1.425 5443.27 5443.50  w5440
2600_5445042  7.87 m 26.00 5445.042 4.386  -0.020  7.678 121.61 121.42  -2.09   2.093  0.010  8.24 -4.58 -7.78   5.0 (4F)4d e3G   5.0 (4F)4p z3G   1.200 5444.77 5445.38  w5440
2600_5461550  7.87 m 26.00 5461.550 4.446  -1.900  7.784  21.77  27.45  -5.30   1.474  0.138  8.28 -4.94 -7.77   3.0 (4F)4d f5G   2.0 (4F)4p z5G   1.500 5461.43 5461.72  w5460
2600_5463271  7.87 m 26.00 5463.271 4.434   0.110  7.322  98.72 109.01  -2.08   2.044  0.048  8.22 -4.96 -7.77   4.0 (4F)4d e3G   4.0 (4F)4p z3G   1.050 5463.12 5463.58  w5460
2600_5464278  7.87 m 26.00 5464.278 4.143  -1.720  7.618  34.40  41.59  -4.70   1.645  0.111  7.94 -5.61 -7.83   3.0 d8 c3F       2.0 (2P)4p y1D   1.167 5464.12 5464.45  w5460
2600_5470092  7.87 m 26.00 5470.092 4.446  -1.810  7.621  19.18  23.44  -5.42   1.431  0.148  8.28 -4.85 -7.78   1.0 (4F)4d h5D   2.0 (4F)4p z5G  -0.250 5469.89 5470.19  w5480
2600_5473164  7.87 m 26.00 5473.164 4.191  -2.140  7.647  17.10  21.18  -6.23   1.383  0.152  8.34 -4.73 -7.68   2.0 s6D)4d e5P   2.0 (4F)4p y5D   1.667 5472.98 5473.30  w5480
2600_5473900  7.87 m 26.00 5473.900 4.154  -0.760  7.492  77.01  89.01  -2.55   1.958  0.076  8.38 -5.19 -7.63   3.0 s4D)5s g5D   3.0 (4F)4p y5D   1.500 5473.71 5474.11  w5480
2600_5483098  7.87 m 26.00 5483.098 4.154  -1.580  7.643  42.52  47.84  -4.08   1.713  0.088  8.41 -5.54 -7.67   2.0 s4D)5s e3D   3.0 (4F)4p y5D   1.833 5482.89 5483.23  w5480
2600_5487144  7.87 m 26.00 5487.144 4.415  -1.530  7.591  30.64  33.86  -4.62   1.576  0.090  8.26 -4.53 -7.77   3.0 (4F)4d g5F   3.0 (4F)4p z5G   1.083 5487.04 5487.33  w5480
2600_5491840  7.87 m 26.00 5491.840 4.186  -2.400  7.625   9.89  29.87  -6.68   1.610  0.641  8.16 -5.89 -7.83   2.0 d8 c3F       3.0 (2P)4p u3D   2.000 5491.71 5492.00  w5500
2600_5493497  7.87 m 26.00 5493.497 4.103  -1.840  7.790  39.35  55.74  -4.48   1.836  0.240  8.41 -5.38 -7.67   3.0 s4D)5s e3D   4.0 (4F)4p y5D   1.750 5493.38 5493.69  w5500
2600_5501464  7.87 m 26.00 5501.464 0.958  -2.950  7.161 101.11 125.08  -3.37   2.111  0.113  7.18 -6.30 -7.87   3.0 (4F)4s a5F   4.0 (5D)sp z5D   1.875 5501.21 5501.71  w5500
2600_5506778  7.87 m 26.00 5506.778 0.990  -2.797  7.404 120.74 157.81  -3.55   2.210  0.135  7.16 -6.30 -7.87   2.0 (4F)4s a5F   3.0 (5D)sp z5D   2.000 5506.56 5507.05  w5500
2600_5517069  7.87 m 26.00 5517.069 4.209  -2.370  7.796  14.17  18.74  -6.29   1.321  0.161  0.00  0.00  0.00   2.0 s6D)4d e5P   2.0 (5D)sp z3P   1.667 5516.95 5517.22  w5520
2600_5522447  7.87 m 26.00 5522.447 4.209  -1.550  7.612  39.93  45.50  -4.27   1.682  0.079  7.95 -6.20 -7.62   2.0 s4D)5s g5D   2.0 (5D)sp z3P   1.500 5522.26 5522.63  w5520
2600_5539284  7.87 m 26.00 5539.284 3.642  -2.660  7.519  13.34  19.05  -7.33   1.329  0.209  7.41 -6.32 -7.85   3.0 s2 b3D       2.0 (3P)sp 1D    1.667 5539.13 5539.44  w5540
2600_5543937  7.87 m 26.00 5543.937 4.217  -1.140  7.587  59.39  64.49  -3.07   1.823  0.053  8.38 -6.15 -7.63   2.0 s4D)5s g5D   1.0 (4F)4p y5D   1.500 5543.75 5544.11  w5540
2600_5546500  7.87 m 26.00 5546.500 4.371  -1.310  7.688  47.70  52.58  -3.46   1.740  0.065  8.25 -6.11 -7.77   5.0 (4F)4d f5G   4.0 (4F)4p z5G   1.500 5546.29 5546.67  w5540
2600_5549948  7.87 m 26.00 5549.948 3.695  -2.910  7.593   8.44  11.22  -7.48   1.115  0.193  7.21 -6.32 -7.87   4.0 s2 b1G2      4.0 (3F)sp x3G  -9.999 5549.83 5550.16  w5560
2600_5552691  7.87 m 26.00 5552.691 4.956  -1.990  7.780   7.34   8.81  -5.47   1.008  0.144  8.72 -5.02 -7.56   2.0 s4D)4d i5D   3.0 (5D)sp x5D   1.500 5552.52 5552.87  w5560
2600_5559638  7.87 m 26.00 5559.638 4.988  -1.830  7.553   5.96   7.14  -5.34   0.917  0.144  0.00  0.00  0.00   2.0 s(4D)4d 5P   2.0 (5D)sp x5D   1.667 5559.52 5559.76  w5560
2600_5565704  7.87 m 26.00 5565.704 4.607  -0.285  7.520  81.86  86.90  -2.37   1.951  0.042  8.15 -5.63 -7.56   3.0 (4F)4d f3F   3.0 (4F)4p y3F   1.083 5565.56 5565.92  w5560
2600_5568072  7.87 m 26.00 5568.072 4.154  -1.761  6.287   2.35   3.38  -7.23   0.604  0.235  8.39 -5.21 -7.65   4.0 s6D)4d f5F   3.0 (4F)4p y5D   1.125 5567.94 5568.20  w5560
2600_5568867  7.87 m 26.00 5568.867 3.635  -2.950  7.563   8.24  11.85  -7.66   1.144  0.235  7.85 -6.31 -7.84   1.0 s2 b3D       1.0 (4P)4p 3D    0.500 5568.74 5568.98  w5560
2600_5569618  7.87 m 26.00 5569.618 3.417  -0.540  7.658 155.45 179.28  -3.69   2.258  0.071  7.88 -5.47 -7.62   1.0 s6D)5s e5D   2.0 (5D)sp z5F   0.750 5569.24 5569.98  w5560
2600_5576090  7.87 m 26.00 5576.090 3.430  -1.000  7.731 118.05 127.14  -3.05   2.119  0.049  7.88 -5.49 -7.62   0.0 s6D)5s e5D   1.0 (5D)sp z5F   0.000 5575.82 5576.43  w5580
2600_5577031  7.87 m 26.00 5577.031 5.033  -1.550  7.585  10.55  12.22  -5.20   1.122  0.098  8.84 -4.93 -7.61   4.0 s4D)4d g5G   4.0 (5D)sp x5F   1.250 5576.87 5577.19  w5580
2600_5587573  7.87 m 26.00 5587.573 4.143  -1.850  7.705  33.35  41.29  -4.94   1.669  0.151  7.98 -5.36 -7.54   3.0 d8 c3F       4.0 (2D)4p v3F   1.500 5587.42 5587.72  w5580
2600_5595075  7.87 m 26.00 5595.075 5.064  -1.770  7.467   4.87   6.49  -5.36   0.889  0.201  8.87 -5.68 -7.67   3.0 s4D)4d g5G   3.0 (5D)sp x5F   1.083 5594.93 5595.18  w5600
2600_5600226  7.87 m 26.00 5600.226 4.260  -1.808  7.649  27.55  32.48  -5.24   1.522  0.080  7.91 -5.55 -7.58   1.0 s4D)5s g5D   1.0 (5D)sp z3P   1.500 5600.14 5600.39  w5600
2600_5608974  7.87 m 26.00 5608.974 4.209  -2.400  7.573   8.64  11.79  -6.64   1.139  0.201  7.95 -5.19 -7.62   3.0 s4D)5s g5D   2.0 (5D)sp z3P   1.500 5608.79 5609.17  w5600
2600_5618631  7.87 m 26.00 5618.631 4.209  -1.380  7.561  46.25  51.76  -3.81   1.739  0.077  8.02 -5.53 -7.66   2.0 s4D)5s e3D   2.0 (5D)sp z3P   1.333 5618.47 5618.83  w5620
2600_5619587  7.87 m 26.00 5619.587 4.386  -1.700  7.711  29.92  35.44  -4.73   1.593  0.117  8.25 -4.59 -7.78   6.0 (4F)4d f5G   5.0 (4F)4p z3G   1.667 5619.39 5619.76  w5620
2600_5633975  7.87 m 26.00 5633.975 4.991  -0.270  7.489  62.52  63.29  -2.40   1.822  0.024  8.84 -5.45 -7.69   6.0 s4D)4d g5G   5.0 (5D)sp x5F   1.167 5633.71 5634.16  w5640
2600_5635824  7.87 m 26.00 5635.824 4.256  -1.890  7.785  30.34  36.04  -4.94   1.602  0.116  8.27 -4.73 -7.68   2.0 s6D)4d e5P   3.0 (4F)4p y5F   0.667 5635.64 5636.03  w5640
2600_5636696  7.87 m 26.00 5636.696 3.640  -2.610  7.544  15.67  21.94  -7.16   1.410  0.211  7.59 -6.30 -7.85   2.0 s2 b3D       3.0 (3F)sp 3F    1.000 5636.55 5636.84  w5640
2600_5638262  7.87 m 26.00 5638.262 4.220  -0.870  7.582  73.63  81.35  -2.59   1.932  0.065  8.29 -5.18 -7.63   3.0 s4D)5s g5D   4.0 (4F)4p y5F   1.125 5638.02 5638.49  w5640
2600_5650020  7.87 m 26.00 5650.020 5.099  -0.920  7.671  35.74  37.67  -3.56   1.595  0.038  8.83 -3.86 -7.59   2.0 s4D)4d g5G   1.0 (5D)sp x5F   0.500 5649.84 5650.19  w5660
2600_5650704  7.87 m 26.00 5650.704 5.085  -0.960  7.726  34.77  38.65  -3.58   1.620  0.070  8.87 -5.67 -7.67   3.0 s4D)4d g5G   2.0 (5D)sp x5F   0.833 5650.53 5650.90  w5660
2600_5651470  7.87 m 26.00 5651.470 4.473  -2.000  7.740  16.38  21.30  -5.64   1.372  0.144  8.21 -5.00 -7.78   4.0 (4F)4d f5G   3.0 (4F)4p z3G   1.750 5651.28 5651.64  w5660
2600_5652320  7.87 m 26.00 5652.320 4.260  -1.950  7.701  23.87  30.47  -5.56   1.526  0.138  7.91 -6.20 -7.62   2.0 s4D)5s g5D   1.0 (5D)sp z3P   1.500 5652.10 5652.51  w5660
2600_5653889  7.87 m 26.00 5653.889 4.386  -1.640  7.729  34.18  40.37  -4.39   1.631  0.091  8.25 -4.22 -7.79   5.0 (4F)4d g5F   5.0 (4F)4p z3G   1.300 5653.68 5654.02  w5660
2600_5661348  7.87 m 26.00 5661.348 4.284  -2.020  7.667  19.17  25.07  -5.86   1.434  0.144  7.91 -5.52 -7.63   1.0 s4D)5s g5D   0.0 (5D)sp z3P   1.500 5661.17 5661.54  w5660
2600_5662515  7.87 m 26.00 5662.515 4.178  -0.541  7.614  96.79 110.07  -2.56   2.048  0.063  8.28 -5.60 -7.58   4.0 s4D)5s g5D   5.0 (4F)4p y5F   1.200 5662.30 5662.77  w5660
2600_5672267  7.87 m 26.00 5672.267 4.584  -2.800  7.427   1.21   1.50  -6.94   0.250  0.138  8.12 -6.06 -7.79   3.0 (2F)4s d3F   3.0 (3G)sp t3G   0.917 5672.17 5672.39  w5680
2600_5679025  7.87 m 26.00 5679.025 4.652  -0.920  7.757  58.81  63.61  -2.80   1.815  0.040  8.15 -5.63 -7.61   3.0 (4F)4d f3F   2.0 (4F)4p y3F   1.500 5678.76 5679.23  w5680
2600_5680241  7.87 m 26.00 5680.241 4.186  -2.580  7.732   8.70  12.18  -6.94   1.131  0.181  7.65 -6.12 -7.85   2.0 d8 c3F       3.0 (2D)4p v3F   1.500 5680.09 5680.39  w5680
2600_5696102  7.87 m 26.00 5696.102 4.548  -1.990  7.500   9.10  11.52  -6.00   1.134  0.166  8.28 -5.14 -7.77   4.0 (4F)4d e5H   4.0 (4F)4p y3F   1.075 5696.00 5696.25  w5700
2600_5701545  7.87 m 26.00 5701.545 2.559  -2.216  7.516  80.93  92.08  -3.11   1.983  0.077  8.17 -6.05 -7.84   4.0 s2 b3F2      3.0 (4F)4p y3D  -9.999 5701.31 5701.78  w5700
2600_5705466  7.87 m 26.00 5705.466 4.301  -1.600  7.632  34.90  39.78  -4.64   1.634  0.092  8.29 -5.51 -7.63   1.0 s4D)5s g5D   1.0 (4F)4p y5F   0.750 5705.28 5705.67  w5700
2600_5731762  7.87 m 26.00 5731.762 4.256  -1.300  7.651  53.64  60.57  -3.34   1.805  0.079  8.29 -5.18 -7.63   3.0 s4D)5s g5D   3.0 (4F)4p y5F   1.375 5731.56 5731.96  w5740
2600_5732275  7.87 m 26.00 5732.275 4.991  -1.560  7.607  11.87  15.05  -5.34   1.250  0.177  8.84 -5.00 -7.59   4.0 s4D)4d i5D   5.0 (5D)sp x5F   1.200 5732.14 5732.46  w5740
2600_5752023  7.87 m 26.00 5752.023 4.548  -1.267  7.821  49.74  55.08  -3.26   1.758  0.061  8.27 -4.96 -7.67   4.0 (4F)4d e3G   4.0 (4F)4p y3F   1.150 5751.88 5752.23  w5760
2600_5753121  7.87 m 26.00 5753.121 4.260  -0.760  7.483  71.98  79.84  -2.61   1.908  0.052  7.98 -5.53 -7.65   2.0 s4D)5s e3D   1.0 (5D)sp z3P   1.000 5752.99 5753.31  w5760
2600_5759544  7.87 m 26.00 5759.544 4.301  -2.220  7.460   8.46  11.84  -6.80   1.148  0.213  8.29 -6.16 -7.58   2.0 s4D)5s g5D   1.0 (4F)4p y5F   2.250 5759.40 5759.74  w5760
2600_5760345  7.87 m 26.00 5760.345 3.642  -2.490  7.530  19.30  26.87  -6.85   1.484  0.194  7.87 -6.32 -7.84   3.0 s2 b3D       2.0 (3P)sp y3P   1.167 5760.16 5760.47  w5760
2600_5775080  7.87 m 26.00 5775.080 4.220  -1.203  7.567  56.48  62.65  -3.33   1.817  0.067  8.29 -5.60 -7.58   4.0 s4D)5s g5D   4.0 (4F)4p y5F   1.425 5774.84 5775.29  w5780
2600_5778455  7.87 m 26.00 5778.455 2.588  -3.590  7.499  15.55  24.78  -9.20   1.455  0.269  8.17 -6.05 -7.84   3.0 s2 b3F2      3.0 (4F)4p y3D  -9.999 5778.30 5778.63  w5780
2600_5784657  7.87 m 26.00 5784.657 3.396  -2.670  7.547  22.14  30.14  -7.14   1.525  0.183  7.88 -5.50 -7.62   4.0 s6D)5s e5D   3.0 (5D)sp z5F   1.875 5784.49 5784.80  w5780
2600_5793913  7.87 m 26.00 5793.913 4.220  -1.700  7.530  29.24  35.26  -5.13   1.590  0.122  8.32 -5.38 -7.67   3.0 s4D)5s e3D   4.0 (4F)4p y5F   1.375 5793.73 5794.10  w5800
2600_5811917  7.87 m 26.00 5811.917 4.143  -2.430  7.544   8.87  12.47  -6.78   1.161  0.204  7.58 -6.09 -7.85   3.0 d8 c3F       4.0 (3F)sp x1G   0.875 5811.77 5812.07  w5820
2600_5814805  7.87 m 26.00 5814.805 4.283  -1.970  7.611  19.30  24.88  -5.82   1.442  0.152  8.32 -5.54 -7.67   2.0 s4D)5s e3D   2.0 (4F)4p y5F   1.083 5814.59 5814.99  w5820
2600_5827875  7.87 m 26.00 5827.875 3.283  -3.410  7.715   9.04  13.23  -8.53   1.176  0.219  8.06 -5.49 -7.67   2.0 s6D)5s e7D   1.0 (5D)sp z5D   2.250 5827.76 5828.04  w5820
2600_5835098  7.87 m 26.00 5835.098 4.256  -2.370  7.724  11.73  15.72  -6.37   1.261  0.177  8.31 -5.20 -7.72   4.0 s6D)4d f5F   3.0 (4F)4p y5F   1.500 5834.90 5835.23  w5840
2600_5837700  7.87 m 26.00 5837.700 4.294  -2.340  7.574   8.52  10.94  -6.42   1.104  0.165  7.68 -5.26 -7.72   2.0 s2 b1D2      2.0 (3F)sp x1D  -9.999 5837.53 5837.86  w5840
2600_5845266  7.87 m 26.00 5845.266 5.033  -1.820  7.518   5.33   7.94  -5.94   0.945  0.199  8.84 -5.00 -7.59   4.0 s4D)4d i5D   4.0 (5D)sp x5F   1.425 5845.13 5845.43  w5840
2600_5849682  7.87 m 26.00 5849.682 3.695  -2.990  7.497   6.04   9.71  -8.12   1.058  0.244  7.74 -6.23 -7.84   4.0 s2 b1G2      4.0 (3F)sp 3F   -9.999 5849.49 5849.83  w5840
2600_5852217  7.87 m 26.00 5852.217 4.548  -1.330  7.604  35.59  43.24  -4.15   1.666  0.087  8.28 -5.00 -7.77   4.0 (4F)4d f5G   4.0 (4F)4p y3F   1.200 5851.96 5852.41  w5860
2600_5853149  7.87 m 26.00 5853.149 1.485  -5.280  7.526   4.64  10.81 -12.78   1.097  0.371  7.28 -6.24 -7.85   4.0 (4F)4s a3F   3.0 (5D)sp z5P   0.625 5853.01 5853.27  w5860
2600_5855091  7.87 m 26.00 5855.091 4.607  -1.760  7.683  18.57  25.38  -5.28   1.448  0.148  8.28 -5.15 -7.77   4.0 (4F)4d e5H   3.0 (4F)4p y3F   0.625 5854.90 5855.25  w5860
2600_5856083  7.87 m 26.00 5856.083 4.294  -1.640  7.532  28.76  36.97  -5.02   1.603  0.115  7.94 -5.68 -7.84   2.0 s2 b1D2      2.0 (2P)4p y1D  -9.999 5855.92 5856.26  w5860
2600_5858779  7.87 m 26.00 5858.779 4.220  -2.260  7.610  12.48  17.52  -6.47   1.286  0.153  8.44 -5.05 -7.75   5.0 s6D)4d f5F   4.0 (4F)4p y5F   1.500 5858.63 5858.95  w5860
2600_5859578  7.87 m 26.00 5859.578 4.548  -0.398  7.356  74.21  80.47  -2.34   1.915  0.030  8.27 -4.32 -7.67   3.0 (4F)4d f3D   4.0 (4F)4p y3F   1.125 5859.35 5859.82  w5860
2600_5861107  7.87 m 26.00 5861.107 4.283  -2.450  7.521   6.20   9.88  -6.94   1.034  0.206  8.32 -4.56 -7.72   3.0 s6D)4d f5F   2.0 (4F)4p y5F   1.500 5860.98 5861.27  w5860
2600_5862353  7.87 m 26.00 5862.353 4.548  -0.058  7.311  89.59  93.71  -2.16   1.983  0.018  8.28 -4.58 -7.67   5.0 (4F)4d e3G   4.0 (4F)4p y3F   1.100 5862.03 5862.68  w5860
2600_5880029  7.87 m 26.00 5880.029 4.558  -1.940  7.612  12.64  15.78  -5.92   1.242  0.139  8.41 -5.00 -7.76   4.0 (4F)4d f5G   3.0 (5D)sp y5P   0.375 5879.89 5880.17  w5880
2600_5881279  7.87 m 26.00 5881.279 4.607  -1.840  7.460  10.39  14.07  -5.81   1.220  0.217  8.29 -4.95 -7.77   3.0 (4F)4d f5G   3.0 (4F)4p y3F   1.000 5881.17 5881.37  w5880
2600_5902485  7.87 m 26.00 5902.485 4.593  -1.810  7.491  12.04  15.06  -5.73   1.245  0.150  8.11 -6.31 -7.81   4.0 (2F)4s d3F   5.0 (3G)sp t3G   1.100 5902.36 5902.59  w5900
2600_5905689  7.87 m 26.00 5905.689 4.652  -0.730  7.414  51.30  53.78  -3.10   1.738  0.024  8.27 -5.20 -7.77   1.0 (4F)4d f3D   2.0 (4F)4p y3F   0.750 5905.51 5905.84  w5900
2600_5909970  7.87 m 26.00 5909.970 3.211  -2.780  7.502  23.35  29.54  -7.27   1.492  0.129  8.07 -5.49 -7.67   5.0 s6D)5s e7D   4.0 (5D)sp z5D   1.800 5909.78 5910.07  w5920
2600_5916249  7.87 m 26.00 5916.249 2.453  -2.994  7.520  49.48  60.51  -5.37   1.800  0.113  8.01 -6.33 -7.84   4.0 s2 a3H       4.0 (4F)4p y3F   1.025 5916.11 5916.41  w5920
2600_5927786  7.87 m 26.00 5927.786 4.652  -1.090  7.537  39.33  45.95  -3.82   1.696  0.102  8.28 -5.44 -7.77   1.0 (4F)4d g5F   2.0 (4F)4p y3F   1.000 5927.60 5927.90  w5920
2600_5929667  7.87 m 26.00 5929.667 4.548  -1.410  7.700  36.42  40.22  -4.13   1.631  0.072  8.28 -5.99 -7.77   3.0 (4F)4d h5D   4.0 (4F)4p y3F   0.875 5929.52 5929.84  w5920
2600_5930173  7.87 m 26.00 5930.173 4.652  -0.230  7.595  86.17  88.20  -2.11   1.949  0.016  8.27 -5.28 -7.77   3.0 (4F)4d e3G   2.0 (4F)4p y3F   0.833 5929.94 5930.42  w5940
2600_5934653  7.87 m 26.00 5934.653 3.929  -1.170  7.529  71.20  74.71  -2.92   1.878  0.029  7.70 -5.36 -7.60   3.0 (4F)5s e3F   2.0 (5D)sp z3D   1.000 5934.43 5934.83  w5940
2600_5952716  7.87 m 26.00 5952.716 3.984  -1.440  7.523  52.55  60.88  -3.52   1.807  0.077  6.38 -6.23 -7.87   2.0 (4F)5s e3F   2.0 (5D)sp z3F   0.667 5952.56 5952.92  w5960
2600_5956692  7.87 m 26.00 5956.692 0.859  -4.605  7.510  47.68  65.05  -7.51   1.852  0.166  4.43 -6.27 -7.88   5.0 (4F)4s a5F   4.0 (5D)sp z7P   0.700 5956.52 5956.87  w5960
2600_5969559  7.87 m 26.00 5969.559 4.283  -2.730  7.480   3.10   4.41  -7.46   0.717  0.194  8.33 -5.38 -7.67   3.0 s4D)5s e3D   2.0 (4F)4p y5F   1.667 5969.41 5969.68  w5960
2600_5976157  7.87 m 26.00 5976.157 4.294  -2.551  6.869   1.14   1.78  -7.54   0.316  0.253  7.65 -6.21 -7.84   2.0 s2 b1D2      3.0 (2D)4p v3F  -9.999 5976.03 5976.24  w5980
2600_5983673  7.87 m 26.00 5983.673 4.548  -1.878  8.720  66.76  72.87  -2.55   1.869  0.038  8.28 -4.61 -7.67   4.0 (4F)4d g5F   4.0 (4F)4p y3F   1.300 5983.46 5983.87  w5980
2600_5984814  7.87 m 26.00 5984.814 4.733  -0.343  7.543  76.78  79.57  -2.45   1.910  0.018  8.25 -5.69 -7.53   2.0 (4F)4d e3P   3.0 (4F)4p y3D   1.167 5984.57 5985.00  w5980
2600_5987066  7.87 m 26.00 5987.066 4.795  -0.556  7.675  68.58  71.63  -2.49   1.868  0.025  8.25 -5.76 -7.56   1.0 (4F)4d e3P   2.0 (4F)4p y3D   1.000 5986.76 5987.26  w5980
2600_6003010  7.87 m 26.00 6003.010 3.882  -1.120  7.607  80.72  89.92  -2.76   1.963  0.047  7.66 -5.48 -7.60   4.0 (4F)5s e3F   4.0 (5D)sp z3F   1.250 6002.75 6003.32  w6000
2600_6027050  7.87 m 26.00 6027.050 4.076  -1.210  7.601  64.01  67.44  -2.85   1.833  0.035  7.95 -6.16 -7.83   4.0 d8 c3F       5.0 (2G)4p v3G   1.100 6026.81 6027.32  w6020
2600_6034033  7.87 m 26.00 6034.033 4.312  -2.420  7.559   6.89  10.06  -6.70   1.056  0.212  8.20 -5.55 -7.63   4.0 s4D)5s g5D   5.0 (4F)4p z5G   0.800 6033.88 6034.15  w6040
2600_6054072  7.87 m 26.00 6054.072 4.371  -2.310  7.554   7.68  11.09  -6.76   1.140  0.228  8.22 -5.18 -7.63   3.0 s4D)5s g5D   4.0 (4F)4p z5G   0.625 6053.92 6054.24  w6060
2600_6065482  7.87 m 26.00 6065.482 2.608  -1.530  7.617 125.61 153.25  -3.28   2.191  0.092  8.01 -6.34 -7.84   2.0 s2 b3F2      2.0 (4F)4p y3F  -9.999 6065.19 6065.78  w6060
2600_6082708  7.87 m 26.00 6082.708 2.223  -3.573  7.424  27.51  42.37  -8.47   1.677  0.194  6.89 -6.26 -7.85   1.0 (4P)4s a5P   1.0 (5D)sp z3P   2.000 6082.58 6082.95  w6080
2600_6093666  7.87 m 26.00 6093.666 4.607  -1.500  7.649  27.85  34.17  -4.67   1.573  0.103  8.29 -5.15 -7.77   2.0 (4F)4d f5P   3.0 (4F)4p y3F   0.333 6093.40 6093.88  w6100
2600_6094364  7.87 m 26.00 6094.364 4.652  -1.940  7.829  16.57  21.47  -5.57   1.373  0.126  8.29 -4.77 -7.77   1.0 (4F)4d f5P   2.0 (4F)4p y3F  -0.250 6094.18 6094.62  w6100
2600_6096662  7.87 m 26.00 6096.662 3.984  -1.930  7.604  33.42  42.55  -5.27   1.668  0.117  7.66 -5.36 -7.60   3.0 (4F)5s e3F   2.0 (5D)sp z3F   1.500 6096.42 6096.91  w6100
2600_6098280  7.87 m 26.00 6098.280 4.558  -1.880  7.580  13.65  18.96  -5.91   1.321  0.153  8.42 -5.13 -7.77   3.0 (4F)4d f5P   3.0 (5D)sp y5P   1.667 6098.03 6098.47  w6100
2600_6105152  7.87 m 26.00 6105.152 4.548  -2.050  7.542   9.22  11.98  -5.94   1.153  0.161  8.29 -4.22 -7.77   5.0 (4F)4d g5F   4.0 (4F)4p y3F   1.700 6104.97 6105.30  w6100
2600_6120244  7.87 m 26.00 6120.244 0.915  -5.950  7.396   2.87   6.13 -14.69   0.902  0.404  4.43 -6.27 -7.88   4.0 (4F)4s a5F   4.0 (5D)sp z7P   1.550 6120.09 6120.42  w6120
2600_6127909  7.87 m 26.00 6127.909 4.143  -0.718  6.771  44.35  52.18  -4.04   1.746  0.073  7.97 -5.96 -7.82   3.0 d8 c3F       4.0 (2G)4p y3H   0.375 6127.69 6128.09  w6120
2600_6136993  7.87 m 26.00 6136.993 2.198  -2.950  7.354  57.59  75.06  -4.97   1.892  0.103  8.22 -6.20 -7.82   2.0 (4P)4s a5P   1.0 (4F)4p y5D   2.000 6136.85 6137.17  w6140
2600_6151617  7.87 m 26.00 6151.617 2.176  -3.299  7.407  43.05  60.27  -6.57   1.815  0.144  8.19 -6.20 -7.82   3.0 (4P)4s a5P   2.0 (4F)4p y5D   1.833 6151.39 6151.84  w6160
2600_6157725  7.87 m 26.00 6157.725 4.076  -1.260  7.513  57.69  65.61  -3.21   1.834  0.049  7.70 -6.06 -7.84   4.0 d8 c3F       4.0 (2G)4p w3F   1.250 6157.52 6157.96  w6160
2600_6159368  7.87 m 26.00 6159.368 4.607  -1.970  7.585  10.61  14.89  -6.00   1.236  0.176  8.28 -4.61 -7.77   4.0 (4F)4d g5F   3.0 (4F)4p y3F   1.750 6159.18 6159.59  w6160
2600_6165361  7.87 m 26.00 6165.361 4.143  -1.550  7.537  41.10  49.06  -4.29   1.716  0.072  7.94 -6.16 -7.83   3.0 d8 c3F       4.0 (2G)4p v3G   1.000 6165.20 6165.57  w6160
2600_6173341  7.87 m 26.00 6173.341 2.223  -2.880  7.442  64.71  80.17  -4.34   1.920  0.090  8.22 -6.19 -7.81   1.0 (4P)4s a5P   0.0 (4F)4p y5D   2.500 6173.07 6173.62  w6180
2600_6180203  7.87 m 26.00 6180.203 2.727  -2.780  7.503  47.08  59.75  -5.47   1.803  0.107  8.17 -6.09 -7.80   4.0 (2G)4s a3G   3.0 (4F)4p y3D   0.625 6180.06 6180.39  w6180
2600_6187398  7.87 m 26.00 6187.398 2.832  -4.339  7.674   2.96   5.11  -9.63   0.804  0.295  8.16 -5.93 -7.75   2.0 (4P)4s b3P   1.0 (4F)4p y3D   2.000 6187.27 6187.54  w6180
2600_6187987  7.87 m 26.00 6187.987 3.943  -1.720  7.552  43.82  53.44  -4.49   1.754  0.088  7.66 -5.48 -7.60   4.0 (4F)5s e3F   3.0 (5D)sp z3F   1.500 6187.72 6188.23  w6180
2600_6199507  7.87 m 26.00 6199.507 2.559  -4.430  7.567   3.44   6.06 -10.89   0.877  0.330  8.23 -6.32 -7.84   4.0 s2 b3F2      3.0 (5D)sp y5P  -9.999 6199.37 6199.71  w6200
2600_6200314  7.87 m 26.00 6200.314 2.608  -2.437  7.494  70.10  84.14  -3.67   1.947  0.097  8.01 -6.11 -7.84   2.0 s2 b3F2      3.0 (4F)4p y3F  -9.999 6200.05 6200.56  w6200
2600_6213429  7.87 m 26.00 6213.429 2.223  -2.660  7.521  79.87  96.35  -3.54   2.005  0.101  8.22 -6.20 -7.82   1.0 (4P)4s a5P   1.0 (4F)4p y5D   2.000 6213.18 6213.66  w6220
2600_6219279  7.87 m 26.00 6219.279 2.198  -2.433  7.371  84.96 103.92  -3.40   2.035  0.106  8.19 -6.20 -7.82   2.0 (4P)4s a5P   2.0 (4F)4p y5D   1.667 6219.01 6219.48  w6220
2600_6220776  7.87 m 26.00 6220.776 3.882  -2.460  7.603  16.20  22.75  -6.94   1.432  0.210  7.69 -5.36 -7.61   4.0 (4F)5s e5F   4.0 (5D)sp z3F   1.300 6220.62 6220.98  w6220
2600_6226730  7.87 m 26.00 6226.730 3.883  -2.220  7.625  25.86  33.64  -6.03   1.578  0.160  7.73 -5.35 -7.61   4.0 (4F)5s e5F   3.0 (5D)sp z3D   1.375 6226.52 6226.97  w6220
2600_6229225  7.87 m 26.00 6229.225 2.845  -2.970  7.559  34.31  48.05  -6.72   1.717  0.176  8.16 -6.09 -7.79   1.0 (4P)4s b3P   1.0 (4F)4p y3D   1.000 6229.00 6229.39  w6220
2600_6232639  7.87 m 26.00 6232.639 3.654  -1.271  7.534  82.69  92.87  -3.01   1.986  0.065  7.91 -5.45 -7.58   1.0 s6D)5s e5D   2.0 (5D)sp z5P   2.000 6232.38 6232.90  w6240
2600_6240645  7.87 m 26.00 6240.645 2.223  -3.380  7.558  44.49  58.56  -6.36   1.810  0.154  7.20 -6.26 -7.85   1.0 (4P)4s a5P   2.0 (5D)sp z3P   1.000 6240.45 6240.85  w6240
2600_6246317  7.87 m 26.00 6246.317 3.602  -0.960  7.861 127.93 136.14  -3.18   2.152  0.044  7.90 -5.45 -7.62   3.0 s6D)5s e5D   3.0 (5D)sp z5P   1.583 6245.91 6246.70  w6240
2600_6252554  7.87 m 26.00 6252.554 2.404  -1.687  7.578 128.02 153.86  -3.40   2.205  0.097  7.94 -6.32 -7.84   6.0 s2 a3H       5.0 (4F)4p z3G   1.083 6252.18 6252.90  w6260
2600_6253829  7.87 m 26.00 6253.829 4.733  -1.660  7.586  15.64  20.90  -5.36   1.354  0.147  8.38 -4.94 -7.75   3.0 (4F)4d f5G   3.0 (4F)4p y3D   1.125 6253.67 6253.96  w6260
2600_6265131  7.87 m 26.00 6265.131 2.176  -2.550  7.451  84.79  99.49  -3.48   2.024  0.094  8.22 -6.19 -7.81   3.0 (4P)4s a5P   3.0 (4F)4p y5D   1.583 6264.89 6265.40  w6260
2600_6271276  7.87 m 26.00 6271.276 3.332  -2.950  7.672  19.83  27.21  -7.55   1.491  0.191  8.07 -5.49 -7.67   5.0 s6D)5s e7D   5.0 (5D)sp z5F   1.500 6271.11 6271.40  w6280
2600_6280616  7.87 m 26.00 6280.616 0.859  -4.387  7.531  62.14 113.25  -5.68   2.075  0.292  4.62 -6.29 -7.88   5.0 (4F)4s a5F   5.0 (5D)sp z7F   1.450 6280.48 6280.72  w6280
2600_6290969  7.87 m 26.00 6290.969 4.733  -0.968  7.668  50.52  55.03  -3.20   1.781  0.072  8.36 -4.86 -7.67   2.0 (4F)4d f3D   3.0 (4F)4p y3D   1.500 6290.73 6291.07  w6300
2600_6293923  7.87 m 26.00 6293.923 4.835  -1.905  7.751  11.19  14.15  -5.68   1.183  0.124  8.24 -5.69 -7.53   2.0 (4F)4d e3P   1.0 (4F)4p y3D   2.000 6293.74 6294.07  w6300
2600_6297792  7.87 m 26.00 6297.792 2.223  -2.740  7.428  71.78  85.58  -3.91   1.960  0.104  8.19 -6.20 -7.82   1.0 (4P)4s a5P   2.0 (4F)4p y5D   1.000 6297.54 6297.99  w6300
2600_6301498  7.87 m 26.00 6301.498 3.654  -0.745  7.673 129.01 138.71  -3.22   2.167  0.058  7.91 -5.49 -7.58   2.0 s6D)5s e5D   2.0 (5D)sp z5P   1.667 6301.09 6301.82  w6300
2600_6302494  7.87 m 26.00 6302.494 3.686  -1.203  7.460  81.15  90.83  -2.99   1.984  0.074  7.91 -5.47 -7.58   0.0 s6D)5s e5D   1.0 (5D)sp z5P   2.500 6302.24 6302.67  w6300
2600_6303456  7.87 m 26.00 6303.456 4.320  -2.660  7.532   3.92   4.75  -6.58   0.741  0.146  8.27 -5.18 -7.80   5.0 s6D)4d e5G   6.0 (4F)4p z5G   1.500 6303.29 6303.61  w6300
2600_6311500  7.87 m 26.00 6311.500 2.832  -3.230  7.494  20.79  29.74  -8.30   1.516  0.185  8.16 -6.12 -7.79   2.0 (4P)4s b3P   2.0 (4F)4p y3D   1.333 6311.37 6311.66  w6320
2600_6322690  7.87 m 26.00 6322.690 2.588  -2.426  7.414  68.42  79.09  -3.80   1.912  0.068  8.01 -6.32 -7.84   3.0 s2 b3F2      4.0 (4F)4p y3F  -9.999 6322.45 6322.93  w6320
2600_6330838  7.87 m 26.00 6330.838 4.733  -1.740  8.025  29.37  34.32  -4.43   1.577  0.095  8.38 -4.90 -7.75   2.0 (4F)4d h5D   3.0 (4F)4p y3D   1.167 6330.63 6331.06  w6340
2600_6335328  7.87 m 26.00 6335.328 2.198  -2.230  7.253  90.53 106.35  -3.38   2.050  0.091  8.22 -6.19 -7.81   2.0 (4P)4s a5P   3.0 (4F)4p y5D   1.167 6335.12 6335.59  w6340
2600_6336823  7.87 m 26.00 6336.823 3.686  -1.050  7.653 101.07 109.21  -2.83   2.063  0.052  7.91 -5.47 -7.62   1.0 s6D)5s e5D   1.0 (5D)sp z5P   2.000 6336.49 6337.16  w6340
2600_6353835  7.87 m 26.00 6353.835 0.915  -4.846  5.780   0.94   1.61 -15.21   0.249  0.264  4.64 -6.23 -7.80   4.0 (4F)4s a5F   3.0 (5D)sp z7F   1.125 6353.75 6353.96  w6360
2600_6367111  7.87 m 26.00 6367.111 4.795  -2.999  8.056   2.22   3.08  -6.42   0.553  0.195  8.36 -5.28 -7.67   3.0 (4F)4d e3G   2.0 (4F)4p y3D   0.333 6366.99 6367.26  w6360
2600_6380746  7.87 m 26.00 6380.746 4.186  -1.400  7.539  47.57  52.33  -3.83   1.734  0.057  7.87 -5.97 -7.83   2.0 d8 c3F       2.0 (2G)4p w3F   0.667 6380.52 6380.95  w6380
2600_6385716  7.87 m 26.00 6385.716 4.733  -1.910  7.562   9.23  12.25  -5.94   1.152  0.178  8.37 -4.53 -7.75   3.0 (4F)4d g5F   3.0 (4F)4p y3D   1.292 6385.61 6385.90  w6380
2600_6392538  7.87 m 26.00 6392.538 2.279  -4.030  7.544  14.08  22.43  -9.94   1.399  0.252  8.22 -6.31 -7.84   2.0 s2 a3P2      1.0 (4F)4p y5D  -9.999 6392.36 6392.70  w6400
2600_6411647  7.87 m 26.00 6411.647 3.654  -0.820  7.791 132.15 142.72  -3.21   2.172  0.055  7.90 -5.45 -7.62   3.0 s6D)5s e5D   2.0 (5D)sp z5P   1.167 6411.26 6412.02  w6420
2600_6419942  7.87 m 26.00 6419.942 4.733  -0.240  7.436  80.75  80.12  -2.15   1.916  0.011  8.36 -4.32 -7.75   3.0 (4F)4d f3D   3.0 (4F)4p y3D   1.333 6419.76 6420.22  w6420
2600_6436411  7.87 m 26.00 6436.411 4.186  -2.460  7.508   7.64  10.56  -7.18   1.095  0.207  7.48 -6.12 -7.86   2.0 d8 c3F       1.0 (3F)sp v3D   0.750 6436.21 6436.56  w6440
2600_6481869  7.87 m 26.00 6481.869 2.279  -2.984  7.435  57.58  65.70  -4.97   1.826  0.070  8.19 -6.31 -7.84   2.0 s2 a3P2      2.0 (4F)4p y5D  -9.999 6481.73 6482.05  w6480
2600_6494980  7.87 m 26.00 6494.980 2.404  -1.273  7.496 162.62 210.43  -3.95   2.313  0.112  7.94 -6.33 -7.84   6.0 s2 a3H       5.0 (4F)4p z5G   0.917 6494.67 6495.26  w6500
2600_6496469  7.87 m 26.00 6496.469 4.795  -0.570  7.487  59.40  60.20  -2.68   1.792  0.018  8.36 -4.85 -7.75   2.0 (4F)4d f3D   2.0 (4F)4p y3D   1.167 6496.20 6496.66  w6500
2600_6498937  7.87 m 26.00 6498.937 0.958  -4.699  7.527  40.84  56.31  -8.68   1.783  0.175  4.64 -6.29 -7.88   3.0 (4F)4s a5F   3.0 (5D)sp z7F   1.375 6498.70 6499.11  w6500
2600_6518365  7.87 m 26.00 6518.365 2.832  -2.750  7.612  50.56  58.34  -5.15   1.773  0.077  8.17 -6.15 -7.79   2.0 (4P)4s b3P   3.0 (4F)4p y3D   1.167 6518.20 6518.51  w6520
2600_6574225  7.87 m 26.00 6574.225 0.990  -5.040  7.531  22.76  37.69 -11.51   1.635  0.277  4.53 -6.29 -7.88   2.0 (4F)4s a5F   2.0 (5D)sp z7F   1.250 6574.05 6574.40  w6580
2600_6581207  7.87 m 26.00 6581.207 1.485  -4.860  7.569  13.68  22.15 -11.64   1.410  0.271  7.19 -6.25 -7.86   4.0 (4F)4s a3F   4.0 (5D)sp z5F   1.300 6581.06 6581.39  w6580
2600_6591325  7.87 m 26.00 6591.325 4.593  -2.070  7.504   7.78  10.49  -6.26   1.069  0.181  8.15 -5.90 -7.79   4.0 (2F)4s d3F   3.0 (2D)4p 3D    1.125 6591.11 6591.46  w6600
2600_6593871  7.87 m 26.00 6593.871 2.433  -2.422  7.490  81.69  91.04  -3.47   1.974  0.072  7.94 -6.33 -7.84   5.0 s2 a3H       5.0 (4F)4p z5G   1.150 6593.62 6594.10  w6600
2600_6608024  7.87 m 26.00 6608.024 2.279  -4.030  7.551  14.67  23.05  -9.93   1.417  0.256  8.22 -6.31 -7.84   2.0 s2 a3P2      3.0 (4F)4p y5D  -9.999 6607.86 6608.24  w6600
2600_6609110  7.87 m 26.00 6609.110 2.559  -2.692  7.467  60.47  67.49  -4.50   1.848  0.073  7.90 -6.32 -7.84   4.0 s2 b3F2      4.0 (4F)4p z3G  -9.999 6608.94 6609.35  w6600
2600_6625021  7.87 m 26.00 6625.021 1.011  -5.350  7.497  11.55  20.71 -12.74   1.374  0.313  4.40 -6.29 -7.88   1.0 (4F)4s a5F   1.0 (5D)sp z7F   0.750 6624.91 6625.22  w6620
2600_6627540  7.87 m 26.00 6627.540 4.548  -1.680  7.670  24.90  29.25  -5.11   1.503  0.106  8.24 -5.19 -7.65   3.0 s4D)5s g5D   4.0 (4F)4p y3F   0.875 6627.38 6627.78  w6620
2600_6646932  7.87 m 26.00 6646.932 2.608  -3.990  7.464   6.90  11.56  -9.91   1.116  0.286  7.88 -6.32 -7.84   2.0 s2 b3F2      3.0 (4F)4p z3G  -9.999 6646.79 6647.16  w6640
2600_6667417  7.87 m 26.00 6667.417 2.453  -4.400  7.492   4.18   7.31 -10.20   0.914  0.292  7.94 -6.33 -7.84   4.0 s2 a3H       5.0 (4F)4p z5G   2.200 6667.28 6667.55  w6660
2600_6667725  7.87 m 26.00 6667.725 4.584  -2.150  7.582   8.00   9.83  -6.10   1.038  0.128  8.16 -5.89 -7.79   3.0 (2F)4s d3F   3.0 (2P)4p u3D   1.208 6667.56 6667.90  w6660
2600_6676863  7.87 m 26.00 6676.863 4.558  -3.012  7.543   1.15   1.21  -7.54   0.119  0.048  8.41 -5.51 -7.61   2.0 s4D)5s e3D   3.0 (5D)sp y5P   2.167 6676.72 6677.02  w6680
2600_6699162  7.87 m 26.00 6699.162 4.593  -2.190  7.535   6.56   8.64  -6.13   0.985  0.179  8.16 -6.10 -7.79   4.0 (2F)4s d3F   3.0 (2P)4p u3D   1.125 6698.99 6699.35  w6700
2600_6703568  7.87 m 26.00 6703.568 2.759  -3.160  7.592  32.37  41.37  -7.21   1.653  0.150  8.01 -6.07 -7.80   3.0 (2G)4s a3G   3.0 (4F)4p y3F   0.917 6703.40 6703.77  w6700
2600_6710316  7.87 m 26.00 6710.316 1.485  -4.880  7.488  11.44  20.13 -11.86   1.359  0.300  7.22 -6.25 -7.86   4.0 (4F)4s a3F   5.0 (5D)sp z5F   1.700 6710.12 6710.48  w6720
2600_6713771  7.87 m 26.00 6713.771 4.795  -1.600  7.661  18.86  21.85  -5.06   1.377  0.095  8.37 -5.17 -7.75   2.0 (4F)4d f5P   2.0 (4F)4p y3D   1.500 6713.54 6713.98  w6720
2600_6725353  7.87 m 26.00 6725.353 4.103  -2.300  7.591  15.24  20.44  -6.42   1.359  0.173  8.32 -5.48 -7.62   4.0 (4F)5s e3F   4.0 (4F)4p y5D   1.375 6725.15 6725.58  w6720
2600_6726661  7.87 m 26.00 6726.661 4.607  -0.829  7.268  44.93  47.67  -3.73   1.696  0.041  8.36 -4.78 -7.60   1.0 s6D)4d e5P   2.0 (5D)sp y5P   1.500 6726.43 6726.91  w6720
2600_6732070  7.87 m 26.00 6732.070 4.584  -2.210  7.526   6.30   8.57  -6.42   0.982  0.185  7.77 -6.14 -7.84   3.0 (2F)4s d3F   3.0 (2H)4p u3G   0.917 6731.85 6732.29  w6740
2600_6733151  7.87 m 26.00 6733.151 4.638  -1.580  7.620  23.73  28.72  -4.99   1.496  0.119  8.36 -5.75 -7.62   0.0 s4D)5s g5D   1.0 (5D)sp y5P   2.500 6732.90 6733.38  w6740
2600_6745090  7.87 m 26.00 6745.090 4.580  -2.160  7.585   8.02   9.56  -6.10   1.024  0.123  7.68 -5.25 -7.75   2.0 (2F)4s d3F   2.0 (3F)sp x1D   0.833 6744.94 6745.30  w6740
2600_6745955  7.87 m 26.00 6745.955 4.076  -2.770  7.570   5.82   7.57  -7.41   0.938  0.175  7.58 -6.07 -7.86   4.0 d8 c3F       3.0 (3G)sp w5G   1.750 6745.79 6746.18  w6740
2600_6746953  7.87 m 26.00 6746.953 2.608  -4.350  7.423   2.90   5.05 -10.78   0.774  0.316  7.99 -6.29 -7.84   2.0 s2 b3F2      2.0 (4F)4p z5G  -9.999 6746.77 6747.18  w6740
2600_6750150  7.87 m 26.00 6750.150 2.424  -2.621  7.464  71.39  80.99  -3.85   1.927  0.080  6.89 -6.31 -7.85   1.0 s2 a3P2      1.0 (5D)sp z3P  -9.999 6749.86 6750.41  w6760
2600_6752705  7.87 m 26.00 6752.705 4.638  -1.360  7.593  32.37  35.75  -4.46   1.589  0.077  8.36 -5.52 -7.63   1.0 s4D)5s g5D   1.0 (5D)sp y5P   2.000 6752.50 6752.99  w6760
2600_6783264  7.87 m 26.00 6783.264 2.559  -3.187  6.154   2.56   4.51 -11.12   0.731  0.317  7.94 -6.12 -7.81   4.0 s2 b3F2      5.0 (4F)4p z3G  -9.999 6783.12 6783.40  w6780
2600_6786856  7.87 m 26.00 6786.856 4.191  -2.070  7.628  21.57  27.30  -5.89   1.468  0.131  8.30 -5.36 -7.62   3.0 (4F)5s e3F   2.0 (4F)4p y5D   0.667 6786.66 6787.05  w6780
2600_6793252  7.87 m 26.00 6793.252 4.076  -2.470  7.537  10.27  13.80  -6.98   1.200  0.186  7.62 -6.16 -7.86   4.0 d8 c3F       4.0 (3G)sp w5G   1.200 6793.04 6793.44  w6800
2600_6801864  7.87 m 26.00 6801.864 1.608  -5.043  6.735   1.18   2.33 -14.45   0.399  0.349  7.16 -6.20 -7.80   2.0 (4F)4s a3F   1.0 (5D)sp z5F   1.000 6801.71 6801.99  w6800
2600_6804001  7.87 m 26.00 6804.001 4.652  -1.670  7.510  16.23  17.53  -5.51   1.277  0.070  8.25 -5.55 -7.66   1.0 s4D)5s g5D   2.0 (4F)4p y3F   0.250 6803.86 6804.16  w6800
2600_6804275  7.87 m 26.00 6804.275 4.584  -1.920  7.525  11.57  13.52  -5.98   1.162  0.101  7.72 -5.97 -7.79   3.0 (2F)4s d3F   4.0 (2H)4p u3G   1.000 6804.14 6804.47  w6800
2600_6806847  7.87 m 26.00 6806.847 2.727  -3.210  7.561  30.30  38.64  -7.42   1.625  0.147  8.01 -6.24 -7.80   4.0 (2G)4s a3G   4.0 (4F)4p y3F   1.150 6806.70 6807.06  w6800
2600_6810257  7.87 m 26.00 6810.257 4.607  -1.120  7.595  46.45  48.31  -3.61   1.712  0.035  8.36 -5.80 -7.67   3.0 s6D)4d e5P   2.0 (5D)sp y5P   1.500 6810.05 6810.52  w6820
2600_6820369  7.87 m 26.00 6820.369 4.638  -1.320  7.653  37.77  40.78  -4.06   1.641  0.051  8.35 -4.73 -7.67   2.0 s6D)4d e5P   1.0 (5D)sp y5P   1.500 6820.10 6820.61  w6820
2600_6824825  7.87 m 26.00 6824.825 4.988  -2.130  7.519   3.28   4.64  -5.25   0.728  0.196  8.63 -5.58 -7.59   2.0 (4F)4d e3P   2.0 (5D)sp x5D   1.500 6824.67 6824.98  w6820
2600_6828590  7.87 m 26.00 6828.590 4.638  -0.920  7.538  52.89  54.26  -3.34   1.757  0.025  8.36 -6.13 -7.63   2.0 s4D)5s g5D   1.0 (5D)sp y5P   1.000 6828.40 6828.85  w6820
2600_6833224  7.87 m 26.00 6833.224 4.638  -2.080  7.527   7.57   9.22  -6.08   1.027  0.138  8.39 -5.63 -7.66   1.0 s4D)5s e3D   1.0 (5D)sp y5P   1.500 6833.10 6833.44  w6840
2600_6837016  7.87 m 26.00 6837.016 4.593  -1.810  7.556  15.05  17.51  -5.74   1.294  0.111  7.72 -6.29 -7.79   4.0 (2F)4s d3F   4.0 (2H)4p u3G   1.150 6836.81 6837.22  w6840
2600_6839831  7.87 m 26.00 6839.831 2.559  -3.450  7.516  24.90  34.11  -8.42   1.577  0.175  7.97 -6.31 -7.84   4.0 s2 b3F2      4.0 (4F)4p z5G  -9.999 6839.62 6840.04  w6840
2600_6843648  7.87 m 26.00 6843.648 4.548  -0.930  7.577  58.90  60.73  -3.00   1.797  0.027  8.28 -5.38 -7.70   3.0 s4D)5s e3D   4.0 (4F)4p y3F   1.125 6843.36 6843.89  w6840
2600_6854838  7.87 m 26.00 6854.838 4.593  -1.980  7.513   9.87  11.81  -5.84   1.103  0.095  7.66 -6.31 -7.85   4.0 (2F)4s d3F   5.0 (3H)sp 1H    0.500 6854.67 6854.95  w6860
2600_6855159  7.87 m 26.00 6855.159 4.558  -0.485  7.357  72.32  75.96  -2.76   1.881  0.021  8.38 -5.60 -7.58   4.0 s4D)5s g5D   3.0 (5D)sp y5P   1.250 6854.95 6855.44  w6860
2600_6857243  7.87 m 26.00 6857.243 4.076  -2.150  7.559  20.02  24.21  -6.20   1.419  0.106  7.40 -6.05 -7.86   4.0 d8 c3F       4.0 (2G)4p z1G   1.125 6857.01 6857.45  w6860
2600_6859477  7.87 m 26.00 6859.477 2.845  -4.520  7.540   1.55   3.68 -10.84   0.811  0.693  8.01 -6.17 -7.79   1.0 (4P)4s b3P   2.0 (4F)4p y3F   0.250 6859.37 6859.61  w6860
2600_6861945  7.87 m 26.00 6861.945 2.424  -3.890  7.558  15.31  22.13  -9.70   1.383  0.189  8.22 -6.31 -7.83   1.0 s2 a3P2      0.0 (4F)4p y5D  -9.999 6861.79 6862.11  w6860
2600_6862492  7.87 m 26.00 6862.492 4.558  -1.570  7.611  27.15  30.52  -4.89   1.510  0.071  8.55 -5.64 -7.77   4.0 s6D)4d e7G   3.0 (5D)sp y5P   0.750 6862.25 6862.68  w6860
2601_5197577 16.18 M 26.01 5197.577 3.230  -2.100  7.169  78.30  80.59   0.67   1.924  0.036  8.48 -6.60 -7.95   2.5 (3G)4s a4G   1.5 (5D)4p z4F   0.700 5197.34 5197.78  w5200
2601_5234625 16.18 M 26.01 5234.625 3.221  -2.050  7.163  81.13  80.92   0.61   1.928  0.018  8.49 -6.60 -7.95   3.5 (3G)4s a4G   2.5 (5D)4p z4F   0.929 5234.39 5234.85  w5240
2601_5264812 16.18 M 26.01 5264.812 3.230  -3.190  7.543  45.71  44.05   1.33   1.663  0.007  8.61 -6.67 -7.95   2.5 (3G)4s a4G   1.5 (5D)4p z4D   0.100 5264.64 5265.00  w5260
2601_5284109 16.18 M 26.01 5284.109 2.891  -3.190  7.451  56.27  59.57   0.93   1.775  0.021  8.54 -6.60 -7.91   2.5 d5 4s2 a6S   3.5 (5D)4p z6F   0.643 5283.99 5284.30  w5280
2601_5325553 16.18 M 26.01 5325.553 3.221  -2.600  6.827  40.38  39.46   1.44   1.623  0.015  8.49 -6.60 -7.95   3.5 (3G)4s a4G   3.5 (5D)4p z4F   1.111 5325.42 5325.74  w5320
2601_5414073 16.18 M 26.01 5414.073 3.221  -3.790  7.646  24.92  25.00   1.75   1.429  0.030  8.61 -6.67 -7.95   3.5 (3G)4s a4G   3.5 (5D)4p z4D   1.206 5413.94 5414.23  w5420
2601_5425257 16.18 M 26.01 5425.257 3.199  -3.360  7.535  39.22  38.00   1.48   1.620  0.023  8.48 -6.60 -7.95   4.5 (3G)4s a4G   4.5 (5D)4p z4F   1.253 5425.10 5425.46  w5420
2601_5427826 16.18 M 26.01 5427.826 6.724  -1.664  7.630   4.62   3.00   5.03   0.510 -0.153  8.54 -6.53 -7.91   5.5 d5 4s2 b4G   4.5 (3D)4p w4F   1.136 5427.65 5428.00  w5420
2601_5525125 16.18 M 26.01 5525.125 3.267  -4.609  8.030  10.84  11.36   2.14   1.095  0.046  8.61 -6.52 -7.88   4.5 (3H)4s b2H   3.5 (5D)4p z4D   0.000 5525.03 5525.26  w5520
2601_5534847 16.18 M 26.01 5534.847 3.245  -2.930  7.485  55.18  68.21   1.16   1.855  0.115  8.48 -6.60 -7.94   5.5 (3H)4s b2H   4.5 (5D)4p z4F   0.545 5534.72 5535.05  w5540
2601_5991376 16.18 M 26.01 5991.376 3.153  -3.557  7.447  29.83  31.59   1.75   1.526  0.038  8.54 -6.53 -7.91   5.5 (3G)4s a4G   4.5 (5D)4p z6F   0.909 5991.15 5991.59  w6000
2601_6084111 16.18 M 26.01 6084.111 3.199  -3.808  7.457  19.20  19.28   2.12   1.312  0.005  8.54 -6.54 -7.91   4.5 (3G)4s a4G   3.5 (5D)4p z6F   0.778 6083.94 6084.31  w6080
2601_6113322 16.18 M 26.01 6113.322 3.221  -4.158  7.564  11.87  12.29   1.96   1.139  0.058  8.53 -6.54 -7.91   3.5 (3G)4s a4G   2.5 (5D)4p z6F   0.571 6113.21 6113.51  w6120
2601_6141033 16.18 M 26.01 6141.033 3.230  -5.104  7.576   1.58   1.77   1.86   0.325  0.095  8.53 -6.54 -7.91   2.5 (3G)4s a4G   2.5 (5D)4p z6F   0.943 6140.89 6141.15  w6140
2601_6149258 16.18 M 26.01 6149.258 3.889  -2.724  7.486  38.64  34.44   2.10   1.551 -0.043  8.53 -6.53 -7.88   0.5 (3D)4s b4D   0.5 (5D)4p z4P   1.333 6149.10 6149.48  w6140
2601_6179384 16.18 M 26.01 6179.384 5.569  -2.602  7.410   3.03   1.62   3.85   0.208 -0.299  8.49 -6.53 -7.91   3.5 (1F)4s c2F   2.5 (3P)4p z2D   1.071 6179.27 6179.56  w6180
2601_6233534 16.18 M 26.01 6233.534 5.484  -2.939  7.835   4.28   4.11   4.76   0.688  0.005  8.48 -6.41 -7.89   3.5 d5 4s2 c4D   4.5 (5D)4p z4F   1.167 6233.36 6233.72  w6240
2601_6238392 16.18 M 26.01 6238.392 3.889  -2.630  7.435  40.81  34.85   2.06   1.551 -0.070  8.53 -6.53 -7.88   1.5 (3D)4s b4D   1.5 (5D)4p z4P   1.467 6238.13 6238.64  w6240
2601_6239953 16.18 M 26.01 6239.953 3.889  -3.439  7.407  11.08  10.44   2.63   1.041 -0.023  8.53 -6.53 -7.88   0.5 (3D)4s b4D   1.5 (5D)4p z4P   2.167 6239.83 6240.07  w6240
2601_6247557 16.18 M 26.01 6247.557 3.892  -2.329  7.425  54.69  49.06   1.70   1.721 -0.018  8.53 -6.53 -7.88   2.5 (3D)4s b4D   1.5 (5D)4p z4P   1.100 6247.42 6247.80  w6240
2601_6269967 16.18 M 26.01 6269.967 3.245  -4.625  7.597   4.70   5.66   2.46   0.793  0.112  8.54 -6.52 -7.91   5.5 (3H)4s b2H   4.5 (5D)4p z6F   0.318 6269.80 6270.07  w6280
2601_6369462 16.18 M 26.01 6369.462 2.891  -4.253  7.538  17.00  18.26   1.71   1.308  0.067  8.46 -6.53 -7.91   2.5 d5 4s2 a6S   1.5 (5D)4p z6D   2.100 6369.28 6369.65  w6360
2601_6432680 16.18 M 26.01 6432.680 2.891  -3.708  7.498  37.31  35.69   1.56   1.584  0.014  8.46 -6.53 -7.91   2.5 d5 4s2 a6S   2.5 (5D)4p z6D   1.829 6432.46 6432.83  w6440
2601_6446410 16.18 M 26.01 6446.410 6.222  -2.073  7.756   5.97   4.14   4.82   0.607 -0.174  8.72 -6.53 -7.90   3.5 (3F)4s c4F   4.5 (3G)4p x4G   1.056 6446.21 6446.59  w6440
2601_6456383 16.18 M 26.01 6456.383 3.903  -2.075  7.307  61.67  57.65   1.55   1.782 -0.006  8.53 -6.53 -7.89   3.5 (3D)4s b4D   2.5 (5D)4p z4P   1.214 6456.10 6456.58  w6460
2601_6516080 16.18 M 26.01 6516.080 2.891  -3.450  7.269  38.85  39.97   1.57   1.637  0.025  8.46 -6.53 -7.91   2.5 d5 4s2 a6S   3.5 (5D)4p z6D   1.071 6515.96 6516.22  w6520
2700_4792846  7.86 m 27.00 4792.846 3.252  -0.067  4.934  29.56  37.97  -5.77   1.636  0.158  8.04 -5.59 -7.66   2.5 5F)s5s e6F   3.5 4F)4sp z6G   0.929 4792.72 4793.02  w4800
2700_5280629  7.86 m 27.00 5280.629 3.629  -0.030  4.857  16.07  21.05  -6.46   1.406  0.195  7.84 -5.41 -7.68   3.5 5F)s5s f4F   4.5 4F)4sp z4G   1.056 5280.52 5280.77  w5280
2700_5342695  7.86 m 27.00 5342.695 4.021   0.690  4.830  28.29  30.81  -4.90   1.542  0.083  8.33 -4.93 -7.72   6.5 (3F)4d e4H   5.5 (3F)4p y4G   1.115 5342.56 5342.88  w5340
2700_5359192  7.86 m 27.00 5359.192 4.149   0.340  4.666   8.79  12.02  -6.20   1.130  0.177  8.32 -5.04 -7.72   4.5 (3F)4d e4H   3.5 (3F)4p 4G    0.944 5359.04 5359.36  w5360
2700_5381768  7.86 m 27.00 5381.768 4.240  -0.032  4.917   5.71   8.09  -6.08   0.934  0.169  8.37 -4.99 -7.72   2.5 (3F)4d e4G   1.5 (3F)4p y4F   0.700 5381.64 5381.95  w5380
2700_5454572  7.86 m 27.00 5454.572 4.072  -0.238  5.279  11.08  14.08  -6.25   1.197  0.154  8.34 -4.92 -7.71   4.5 (3F)4d g4F   4.5 (3F)4p y4F   1.333 5454.42 5454.74  w5460
2700_6086658  7.86 m 27.00 6086.658 3.409  -1.040  4.582   1.80   4.56  -9.63   0.719  0.420  7.95 -6.02 -7.81   2.5 d9 c2D       2.5 (1D)4p x2D   1.200 6086.52 6086.82  w6080
2700_6093143  7.86 m 27.00 6093.143 1.740  -2.440  4.971   6.88  15.00 -11.23   1.245  0.363  7.32 -6.37 -7.86   1.5 d7s2 a4P     1.5 4F)4sp z4D   1.467 6092.95 6093.33  w6100
2700_6188996  7.86 m 27.00 6188.996 1.710  -2.450  5.021   8.09  16.92 -11.28   1.306  0.344  7.35 -6.37 -7.86   2.5 d7s2 a4P     2.5 4F)4sp z4D   1.486 6188.81 6189.19  w6180
2700_6477853  7.86 m 27.00 6477.853 3.774  -0.714  4.757   2.69   3.64  -8.56   0.620  0.184  7.83 -5.40 -7.59   2.5 (3F)5s e4F   1.5 4F)4sp z4D   0.900 6477.74 6477.99  w6480
2800_4806984  7.64 m 28.00 4806.984 3.678  -0.640  6.327  57.11  66.24  -2.54   1.849  0.093  8.07 -5.68 -7.71   4.0 s4F)5s f3F   3.0 (2D)4p z3D   1.125 4806.83 4807.15  w4800
2800_4829016  7.64 m 28.00 4829.016 3.542  -0.330  6.302  76.18  85.01  -2.01   1.946  0.067  8.25 -4.80 -7.81   3.0 (2D)4d f3D   2.0 (2D)4p z3P   1.167 4828.85 4829.21  w4820
2800_4946029  7.64 m 28.00 4946.029 3.796  -1.290  6.245  20.40  27.53  -5.10   1.498  0.184  8.18 -4.98 -7.82   3.0 (2D)4d e1F   2.0 (2D)4p z3F   1.333 4945.87 4946.16  w4940
2800_4998218  7.64 m 28.00 4998.218 3.606  -0.780  6.262  51.82  60.57  -2.91   1.805  0.089  8.07 -5.71 -7.76   4.0 s4F)5s e5F   4.0 (3F)sp z5F   1.350 4998.08 4998.42  w5000
2800_5010934  7.64 m 28.00 5010.934 3.635  -0.870  6.303  48.65  53.07  -3.04   1.757  0.103  8.18 -4.80 -7.82   3.0 (2D)4d f3D   3.0 (2D)4p z3F   1.208 5010.75 5011.11  w5020
2800_5080528  7.64 m 28.00 5080.528 3.655   0.130  6.230  90.80  91.89  -1.94   1.967  0.011  8.21 -5.21 -7.82   5.0 (2D)4d e3G   4.0 (2D)4p z3F   1.100 5080.41 5080.74  w5080
2800_5082339  7.64 m 28.00 5082.339 3.658  -0.540  6.138  55.76  61.90  -2.65   1.821  0.074  8.24 -4.89 -7.81   1.0 (2D)4d e3P   1.0 (2D)4p z3P   1.500 5082.23 5082.57  w5080
2800_5102958  7.64 m 28.00 5102.958 1.676  -2.620  5.932  37.64  50.71  -6.23   1.734  0.162  8.10 -6.38 -7.86   2.0 s2 b1D       3.0 (3F)sp 3F    1.167 5102.82 5103.08  w5100
2800_5115389  7.64 m 28.00 5115.389 3.834  -0.110  6.189  70.29  73.85  -2.14   1.881  0.035  7.86 -5.66 -7.69   4.0 s4F)5s f3F   5.0 (3F)sp z3G   1.100 5115.24 5115.58  w5120
2800_5137070  7.64 m 28.00 5137.070 1.676  -1.990  6.522  93.49 121.82  -2.72   2.081  0.122  8.20 -6.12 -7.86   2.0 s2 b1D       1.0 (2D)4p z1P   1.000 5136.92 5137.21  w5140
2800_5146480  7.64 m 28.00 5146.480 3.706   0.120  6.030  78.80  87.16  -1.95   1.937  0.046  8.10 -5.07 -7.83   3.0 (2D)4d e3F   2.0 (2D)4p z3D   1.000 5146.37 5146.65  w5140
2800_5157976  7.64 m 28.00 5157.976 3.606  -1.590  6.231  16.40  22.88  -5.64   1.399  0.191  8.09 -5.69 -7.77   5.0 s4F)5s e5F   4.0 (3F)sp z5F   1.500 5157.86 5158.12  w5160
2800_5259466  7.64 m 28.00 5259.466 3.740  -1.502  5.854   7.26   9.70  -5.98   1.039  0.181  7.91 -4.88 -7.77   1.0 (2D)4d e3P   2.0 (3F)sp z5F   0.750 5259.32 5259.60  w5260
2800_5347705  7.64 m 28.00 5347.705 3.796  -2.040  6.180   4.15   6.55  -6.27   0.888  0.269  8.18 -5.07 -7.82   3.0 (2D)4d e3F   2.0 (2D)4p z3F   1.500 5347.62 5347.84  w5340
2800_5435855  7.64 m 28.00 5435.855 1.986  -2.590  6.277  42.94  55.57  -5.33   1.786  0.141  8.25 -6.34 -7.85   0.0 s2 a3P       1.0 (3F)sp y3D   0.500 5435.69 5436.02  w5440
2800_5468100  7.64 m 28.00 5468.100 3.847  -1.610  6.224  10.42  14.44  -5.81   1.199  0.187  8.20 -5.07 -7.81   3.0 (2D)4d e3F   3.0 (2D)4p z1F   1.042 5467.99 5468.26  w5460
2800_5475425  7.64 m 28.00 5475.425 3.833  -2.100  6.186   3.47   4.77  -6.61   0.771  0.227  8.06 -4.89 -7.83   1.0 (2D)4d e3P   1.0 (2D)4p z3D   1.000 5475.29 5475.57  w5480
2800_5494876  7.64 m 28.00 5494.876 4.105  -1.160  6.376  20.70  26.52  -4.62   1.485  0.163  8.31 -5.69 -7.73   3.0 s4F)5s f3F   3.0 (3F)sp 3F    1.083 5494.77 5495.07  w5500
2800_5578711  7.64 m 28.00 5578.711 1.676  -2.640  6.173  51.10  61.08  -4.76   1.815  0.113  7.73 -6.24 -7.86   2.0 s2 b1D       2.0 (2D)4p z1D   1.000 5578.57 5578.91  w5580
2800_5587853  7.64 m 28.00 5587.853 1.935  -2.140  5.934  51.55  60.59  -4.55   1.804  0.098  8.10 -6.40 -7.85   2.0 s2 a3P       3.0 (3F)sp y3D   1.167 5587.73 5588.02  w5580
2800_5589357  7.64 m 28.00 5589.357 3.898  -1.140  6.265  24.79  28.93  -4.55   1.505  0.113  8.11 -5.80 -7.81   2.0 (2D)4d f3D   2.0 (2D)4p z1D   1.083 5589.19 5589.52  w5580
2800_5625312  7.64 m 28.00 5625.312 4.089  -0.700  6.228  34.86  38.70  -3.65   1.620  0.079  8.38 -5.35 -7.77   2.0 (2D)4d f1D   1.0 (2D)4p z1P   1.000 5625.12 5625.47  w5620
2800_5682198  7.64 m 28.00 5682.198 4.105  -0.470  6.355  51.56  56.89  -2.64   1.779  0.065  8.32 -5.44 -7.82   4.0 (2D)4d e1G   3.0 (3F)sp 3F    0.875 5682.00 5682.37  w5680
2800_5754655  7.64 m 28.00 5754.655 1.935  -2.330  6.522  71.74  89.79  -3.19   1.972  0.118  8.20 -6.12 -7.85   2.0 s2 a3P       1.0 (2D)4p z1P   1.750 5754.52 5754.89  w5760
2800_5760828  7.64 m 28.00 5760.828 4.105  -0.800  6.271  31.94  36.40  -3.90   1.596  0.088  8.29 -5.67 -7.71   4.0 s4F)5s f3F   3.0 (3F)sp 3F    1.500 5760.65 5761.02  w5760
2800_5805213  7.64 m 28.00 5805.213 4.167  -0.640  6.309  38.68  42.49  -3.29   1.663  0.073  8.34 -4.98 -7.82   3.0 (2D)4d e1F   2.0 (3F)sp 3F    1.333 5805.00 5805.42  w5800
2800_5846986  7.64 m 28.00 5846.986 1.676  -3.210  5.990  17.77  31.42  -8.90   1.574  0.290  7.87 -6.29 -7.86   2.0 s2 b1D       2.0 (2D)4p z3F   0.833 5846.83 5847.17  w5840
2800_6007306  7.64 m 28.00 6007.306 1.676  -3.330  6.178  20.57  31.23  -8.54   1.546  0.213  6.97 -6.40 -7.86   2.0 s2 b1D       2.0 (3F)sp z5F   1.000 6007.11 6007.48  w6000
2800_6025751  7.64 m 28.00 6025.751 4.236  -1.760  6.263   4.05   4.97  -5.00   0.734  0.125  8.28 -5.37 -7.83   2.0 (2D)4d f1D   2.0 (3F)sp y3D   1.083 6025.59 6025.92  w6020
2800_6039296  7.64 m 28.00 6039.296 4.236  -2.030  6.137   1.67   2.06  -5.25   0.379  0.152  8.33 -6.00 -7.83   1.0 (2D)4d f3D   2.0 (3F)sp y3D   1.500 6039.20 6039.43  w6040
2800_6095346  7.64 m 28.00 6095.346 4.419  -2.295  6.394   1.12   1.92  -5.25   0.360  0.241  8.17 -5.79 -7.65   2.0 s4F)5s f3F   3.0 (3F)sp y1F   1.333 6095.19 6095.48  w6100
2800_6108107  7.64 m 28.00 6108.107 1.676  -2.450  6.089  59.28  75.20  -4.25   1.916  0.118  7.69 -6.30 -7.86   2.0 s2 b1D       2.0 (2D)4p z3D   1.083 6107.95 6108.35  w6100
2800_6111066  7.64 m 28.00 6111.066 4.088  -0.870  6.282  31.82  37.45  -3.91   1.631  0.102  8.16 -4.06 -7.84   4.0 (2D)4d e3F   4.0 (3F)sp 3F    1.250 6110.84 6111.32  w6120
2800_6130130  7.64 m 28.00 6130.130 4.266  -0.960  6.225  18.37  23.37  -4.57   1.420  0.117  8.44 -6.02 -7.81   1.0 (2D)4d f3D   1.0 (3F)sp y3D   0.500 6130.00 6130.28  w6140
2800_6133963  7.64 m 28.00 6133.963 4.088  -1.830  6.252   4.65   6.64  -5.59   0.888  0.194  8.16 -4.80 -7.84   3.0 (2D)4d f3D   4.0 (3F)sp 3F    1.125 6133.76 6134.10  w6140
2800_6175360  7.64 m 28.00 6175.360 4.089  -0.530  6.263  47.18  52.07  -3.01   1.743  0.052  8.37 -4.89 -7.77   1.0 (2D)4d e3P   1.0 (2D)4p z1P   1.250 6175.21 6175.63  w6180
2800_6176807  7.64 m 28.00 6176.807 4.088  -0.530  6.599  63.47  69.18  -2.24   1.859  0.040  8.16 -5.21 -7.84   5.0 (2D)4d e3G   4.0 (3F)sp 3F    1.100 6176.53 6177.08  w6180
2800_6177236  7.64 m 28.00 6177.236 1.826  -3.500  6.173  11.32  18.65  -9.34   1.329  0.244  7.63 -6.15 -7.83   0.0 d10 a1S      1.0 (2D)4p z3D   0.500 6177.09 6177.38  w6180
2800_6177543  7.64 m 28.00 6177.543 4.236  -2.141  6.232   1.64   2.10  -5.25   0.368  0.129  8.36 -5.65 -7.69   2.0 s4F)5s e5F   2.0 (3F)sp y3D   1.083 6177.46 6177.65  w6180
2800_6186709  7.64 m 28.00 6186.709 4.105  -0.960  6.299  27.23  34.16  -4.25   1.569  0.109  8.31 -4.80 -7.82   3.0 (2D)4d f3D   3.0 (3F)sp 3F    1.208 6186.53 6186.91  w6180
2800_6204600  7.64 m 28.00 6204.600 4.088  -1.130  6.270  19.97  25.17  -4.78   1.458  0.153  8.24 -5.72 -7.78   4.0 s4F)5s e5F   4.0 (3F)sp 3F    1.300 6204.43 6204.81  w6200
2800_6223981  7.64 m 28.00 6223.981 4.105  -0.990  6.290  25.57  30.53  -4.31   1.533  0.121  8.32 -5.23 -7.82   4.0 (2D)4d e3G   3.0 (3F)sp 3F    1.000 6223.76 6224.16  w6220
2800_6230090  7.64 m 28.00 6230.090 4.105  -1.260  6.342  17.51  22.71  -4.95   1.400  0.147  8.32 -5.79 -7.82   2.0 (2D)4d e3P   3.0 (3F)sp 3F    0.667 6229.90 6230.26  w6220
2800_6316574  7.64 m 28.00 6316.574 4.153  -1.900  6.110   2.60   3.55  -6.67   0.588  0.172  8.30 -5.77 -7.83   2.0 (2D)4d f3D   3.0 (3F)sp y3D   1.500 6316.47 6316.72  w6320
2800_6327593  7.64 m 28.00 6327.593 1.676  -3.150  6.239  32.03  45.24  -7.30   1.693  0.172  7.85 -6.29 -7.86   2.0 s2 b1D       3.0 (2D)4p z3F   1.167 6327.36 6327.80  w6320
2800_6378247  7.64 m 28.00 6378.247 4.153  -0.890  6.292  28.39  32.33  -4.08   1.550  0.092  8.32 -5.23 -7.83   4.0 (2D)4d e3G   3.0 (3F)sp y3D   0.625 6377.99 6378.47  w6380
2800_6414581  7.64 m 28.00 6414.581 4.153  -1.220  6.177  12.93  16.76  -5.13   1.261  0.158  8.37 -5.72 -7.79   4.0 s4F)5s e5F   3.0 (3F)sp y3D   1.375 6414.42 6414.72  w6420
2800_6598593  7.64 m 28.00 6598.593 4.236  -0.980  6.279  21.45  24.93  -4.59   1.445  0.112  8.28 -5.07 -7.83   3.0 (2D)4d e3F   2.0 (3F)sp y3D   1.000 6598.42 6598.79  w6600
2800_6635118  7.64 m 28.00 6635.118 4.419  -0.820  6.271  20.77  24.20  -4.19   1.428  0.109  8.18 -5.45 -7.84   4.0 (2D)4d e1G   3.0 (3F)sp y1F   1.000 6634.92 6635.34  w6640
2800_6661319  7.64 m 28.00 6661.319 4.236  -1.570  6.270   6.68   9.47  -5.65   1.073  0.234  8.27 -4.89 -7.83   1.0 (2D)4d e3P   2.0 (3F)sp y3D   1.000 6661.20 6661.53  w6660
2800_6767768  7.64 m 28.00 6767.768 1.826  -2.170  6.211  76.43  86.32  -3.44   1.952  0.074  8.01 -6.15 -7.81   0.0 d10 a1S      1.0 (2D)4p z3P   1.500 6767.48 6768.07  w6760
2800_6772313  7.64 m 28.00 6772.313 3.658  -0.980  6.245  46.72  53.42  -3.60   1.750  0.079  8.18 -5.45 -7.67   2.0 (2D)5s e1D   1.0 (2D)4p z3P   0.750 6772.00 6772.58  w6780
2800_6861236  7.64 m 28.00 6861.236 5.363  -0.721  6.179   3.66   4.04  -3.96   0.628  0.031  8.88 -5.24 -7.72   5.0 s4F)4d e5G   4.0 (3F)sp 3F    1.300 6861.11 6861.35  w6860
2900_5218197  7.73 m 29.00 5218.197 3.817   0.476  3.991  49.32  53.57  -3.23   1.752  0.062  0.00  0.00  0.00   1.5 4p  2P       2.5 4d  2D       1.100 5218.05 5218.38  w5220
3000_6362338  9.39 x 30.00 6362.338 5.796   0.150  4.656  25.81  25.77   0.56   1.452  0.033  0.00  0.00  0.00   1.0 s4p  1P      2.0 s4d  1D      1.000 6362.15 6362.57  w6360
3901_4883684 12.24 M 39.01 4883.684 1.084   0.070  2.111  54.36  61.88  -0.75   1.812  0.086  0.00  0.00  0.00   4.0 4d2 a3F      3.0 d5p  z3D     1.125 4883.54 4883.83  w4880
3901_5289815 12.24 M 39.01 5289.815 1.033  -1.850  2.243   3.59   5.50  -1.61   0.817  0.261  0.00  0.00  0.00   3.0 4d2 a3F      2.0 d5p  z3F     1.500 5289.70 5289.98  w5300
3901_5402774 12.24 M 39.01 5402.774 1.839  -0.510  2.128   9.81  12.77  -0.59   1.159  0.157  0.00  0.00  0.00   2.0 4d2 b1D      3.0 d5p  z1F     1.000 5402.67 5402.95  w5400
3901_6795414 12.24 M 39.01 6795.414 1.738  -1.190  2.212   3.99   5.20  -0.73   0.795  0.193  0.00  0.00  0.00   1.0 4d2 a3P      2.0 d5p  z3D     1.000 6795.19 6795.57  w6800
4000_6445747  6.84 m 40.00 6445.747 0.999  -0.830  2.537   0.45   0.65 -11.56  -0.179  0.169  0.00  0.00  0.00   4.0 5s  a1G      3.0 5p  y3F      0.875 6445.64 6445.86  w6440
5701_6390477 11.06 M 57.01 6390.477 0.321  -1.450  1.088   1.95   2.74  -3.04   0.528  0.224  0.00  0.00  0.00   2.0 d6s  a3D     3.0 d4f  y3F     1.000 6390.40 6390.66  w6400
5801_4773941 10.85 M 58.01 4773.941 0.924  -0.498  2.252   7.34  11.08  -2.38   1.115  0.248  0.00  0.00  0.00   1.5 f26s  4F     2.5 f26p *      -9.999 4773.85 4774.08  w4780
5801_5252662 10.85 M 58.01 5252.662 1.155  -0.866  1.727   0.68   0.92   0.00   0.140  0.299  0.00  0.00  0.00   3.5 f25d  4G     3.5 f26p *      -9.999 5252.58 5252.75  w5260
5801_5274229 10.85 M 58.01 5274.229 1.044  -0.323  2.015   5.50   5.81  -2.10   0.874  0.117  0.00  0.00  0.00   6.5 f25d  4K     5.5 f26p *      -9.999 5274.11 5274.32  w5280
5801_5330556 10.85 M 58.01 5330.556 0.869  -0.760  1.916   2.48   3.42  -2.31   0.605  0.188  0.00  0.00  0.00   4.5 f25d  2H     4.5 f26p  *     -9.999 5330.47 5330.65  w5340
5801_6043373 10.85 M 58.01 6043.373 1.206  -0.772  1.802   1.00   1.66   0.00   0.289  0.274  0.00  0.00  0.00   3.5 f25d  4H     3.5 f26p  *     -9.999 6043.25 6043.50  w6040
5901_5259728 10.55 M 59.01 5259.728 0.633   0.080  0.544   2.68   3.49  -3.27   0.618  0.189  0.00  0.00  0.00   7.0 f35d *5L     6.0 f36p  5K     0.929 5259.61 5259.80  w5260
5901_5352398 10.55 M 59.01 5352.398 0.483  -0.653  0.851   1.45   2.92  -1.99   0.374  0.124  0.00  0.00  0.00   6.0 f35d *5L     5.0             -9.999 5352.29 5352.52  w5360
6001_5306460 10.72 M 60.01 5306.460 0.859  -0.730  1.260   1.13   1.00  -2.51   0.077  0.012  0.00  0.00  0.00   5.5 5d  6K       4.5 *           -9.999 5306.39 5306.57  w5300
6001_5311453 10.72 M 60.01 5311.453 0.986  -0.420  1.140   1.32   2.19  -2.14   0.370  0.219  0.00  0.00  0.00   6.5 5d  6K       5.5 6p *        -9.999 5311.35 5311.53  w5320
6001_5319815 10.72 M 60.01 5319.815 0.550  -0.210  1.291   7.31  16.02  -3.17   1.273  0.400  0.00  0.00  0.00   5.5 5d  6L       4.5 6p *        -9.999 5319.72 5319.92  w5320
6001_5356967 10.72 M 60.01 5356.967 1.264  -0.250  1.401   1.93   2.88  -1.48   0.567  0.272  0.00  0.00  0.00   8.5 5d  6K       7.5 6p *        -9.999 5356.83 5357.06  w5360
6001_5416374 10.72 M 60.01 5416.374 0.859  -0.930  1.007   0.41   0.66   0.00  -0.061  0.270  0.00  0.00  0.00   5.5 5d  6K       4.5 *           -9.999 5416.25 5416.47  w5420
6401_5419856 12.10 M 64.01 5419.856 1.314  -1.547  2.887   3.21   5.07  -1.81   0.773  0.254  0.00  0.00  0.00   3.5 5d2*10P      4.5 d6p  10D     1.278 5419.78 5420.02  w5420
7200_5550609  7.00 m 72.00 5550.609 0.000  -1.900  2.286   0.94   1.70 -17.34   0.294  0.334  0.00  0.00  0.00   2.0 6s2 a3F      2.0 s6p  z5G     0.500 5550.45 5550.77  w5560
7201_5311595 14.90 M 72.01 5311.595 1.780  -1.510  2.534   3.61   6.28  -0.81   0.867  0.284  0.00  0.00  0.00   1.5 6s  b2D      2.5 s6p  z2D     1.500 5311.53 5311.71  w5320
9200_5564170  6.00 m 92.00 5564.170 0.471  -1.125  3.247   0.83   1.44 -10.20   0.270  0.347  0.00  0.00  0.00   7.0 d7s2 *5L     7.0 d7sp  5L     0.911 5564.01 5564.24  w5560

